Fast fourier transform and multi-Gaussian fitting of XRR data to determine the thickness of ALD grown thin films within the initial growth regime

While a linear growth behavior is one of the fingerprints of textbook atomic layer deposition processes, the growth often deviates from that behavior in the initial regime, i.e. the first few cycles of a process. To properly understand the growth behavior in the initial regime is particularly important for applications that rely on the exact thickness of very thin films. The determination of the thicknesses of the initial regime, however, often requires special equipment and techniques that are not always available. We propose a thickness determination method that is based on X-ray reflectivity (XRR) measurements on double layer structures, i.e. substrate/base layer/top layer. XRR is a standard thin film characterization method. Utilizing the inherent properties of fast Fourier transformation in combination with a multi-Gaussian fitting routine permits the determination of thicknesses down to $t \approx 2$ nm. We evaluate the boundaries of our model, which are given by the separation and full width at half maximum of the individual Gaussians. Finally, we compare our results from two layer stacks with data from X-ray fluorescence spectroscopy, which is a standard method for measuring ultra thin films.

==> anc/FFT-multi-Gaussian-fitting-routine.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## reference:\n",
    "\n",
    "If you use this code for a publication, please reference as: \n",
    "arXiv:2008.04626: https://arxiv.org/abs/2008.04626"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "%matplotlib notebook\n",
    "\n",
    "import sys\n",
    "import os \n",
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import scipy as scp\n",
    "from scipy import *\n",
    "from scipy import fftpack\n",
    "import scipy.optimize as optimize\n",
    "import scipy.signal.windows as fft_windows\n",
    "from pylab import *\n",
    "import time"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "metadata": {},
   "outputs": [],
   "source": [
    "def XRR(data, crit_ang):\n",
    "    \"\"\"\n",
    "    Returns equally spaced data for the Fourier analysis of a typical XRR dataset.\n",
    "    Data must be an array with 2 Theta angle in the first column and the intensity in the second column\n",
    "    \"\"\"\n",
    "\n",
    "    # rescale x-axis to get at the end nm from the FFT (introduce diffraction vector: s_cor)\n",
    "    s_cor = 2*np.sqrt((np.cos(np.pi*crit_ang/2/180))**2 -\n",
    "                      (np.cos(np.pi*data[:, 0]/2/180))**2)/0.152\n",
    "\n",
    "    # mask all entrys which are 'nan' due to values below the critical angle\n",
    "    mask = np.logical_not(np.isnan(s_cor))\n",
    "    s_cor = s_cor[mask]\n",
    "\n",
    "    # subtract a background of 'theta^4 * intensity'\n",
    "    intensity = s_cor**4*data[mask, 1]\n",
    "\n",
    "    # create new x wave with even spacing going from the lowest\n",
    "    # to the highest diffraction vector\n",
    "    x = np.linspace(s_cor.min(), s_cor.max(), 1000)\n",
    "    f = scp.interpolate.interp1d(s_cor, intensity, kind='cubic')\n",
    "    return x, f(x)\n",
    "\n",
    "def FFT(x, y, d=None, window=2, n=None):\n",
    "    \"\"\"\n",
    "    Performs a (real) FFT using no window (0), a hanning (1), a hamming (2) or flattop (otherwise) window.\n",
    "    d is data spacing; if no d is given, the spacing of the first two data values in x is taken\n",
    "    x data have to be equaly spaced!\n",
    "    n = number of values taken into account, if n<len(y): data are cropped; if n>len(y): data are zero-padded\n",
    "    returns only one half of the full FFT (1st quadrant)\n",
    "    \"\"\"\n",
    "    if d is None:\n",
    "        d = (x[1]-x[0])\n",
    "    N = len(y)\n",
    "    # declaration of window functions\n",
    "    if 0 == window:\n",
    "        window = np.ones(N)\n",
    "    elif 1 == window:\n",
    "        window = fft_windows.hann(N)\n",
    "    elif 2 == window:\n",
    "        window = fft_windows.hamming(N)\n",
    "    else:\n",
    "        window = fft_windows.flattop(N)\n",
    "    if n is None:\n",
    "        n = N\n",
    "    # calculate fft with all correction factors:\n",
    "    # 2/N: up front to renormalize the FFT\n",
    "    # mean(window): window correction factor\n",
    "    yf = 2/N*np.abs(scp.fftpack.fft(window*y/np.mean(window), n=n))\n",
    "    # Calculate the frequency axis\n",
    "    xf = scp.fftpack.fftfreq(n, d=d)\n",
    "    return xf[:n//2], yf[:n//2]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "metadata": {},
   "outputs": [],
   "source": [
    "y40 = genfromtxt('ml20191202b_2.xy')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "<ipython-input-9-a03690a7bae2>:8: RuntimeWarning: invalid value encountered in sqrt\n",
      "  s_cor = 2*np.sqrt((np.cos(np.pi*crit_ang/2/180))**2 -\n"
     ]
    },
    {
     "data": {
      "application/javascript": [
       "/* Put everything inside the global mpl namespace */\n",
       "/* global mpl */\n",
       "window.mpl = {};\n",
       "\n",
       "mpl.get_websocket_type = function () {\n",
       "    if (typeof WebSocket !== 'undefined') {\n",
       "        return WebSocket;\n",
       "    } else if (typeof MozWebSocket !== 'undefined') {\n",
       "        return MozWebSocket;\n",
       "    } else {\n",
       "        alert(\n",
       "            'Your browser does not have WebSocket support. ' +\n",
       "                'Please try Chrome, Safari or Firefox ≥ 6. ' +\n",
       "                'Firefox 4 and 5 are also supported but you ' +\n",
       "                'have to enable WebSockets in about:config.'\n",
       "        );\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure = function (figure_id, websocket, ondownload, parent_element) {\n",
       "    this.id = figure_id;\n",
       "\n",
       "    this.ws = websocket;\n",
       "\n",
       "    this.supports_binary = this.ws.binaryType !== undefined;\n",
       "\n",
       "    if (!this.supports_binary) {\n",
       "        var warnings = document.getElementById('mpl-warnings');\n",
       "        if (warnings) {\n",
       "            warnings.style.display = 'block';\n",
       "            warnings.textContent =\n",
       "                'This browser does not support binary websocket messages. ' +\n",
       "                'Performance may be slow.';\n",
       "        }\n",
       "    }\n",
       "\n",
       "    this.imageObj = new Image();\n",
       "\n",
       "    this.context = undefined;\n",
       "    this.message = undefined;\n",
       "    this.canvas = undefined;\n",
       "    this.rubberband_canvas = undefined;\n",
       "    this.rubberband_context = undefined;\n",
       "    this.format_dropdown = undefined;\n",
       "\n",
       "    this.image_mode = 'full';\n",
       "\n",
       "    this.root = document.createElement('div');\n",
       "    this.root.setAttribute('style', 'display: inline-block');\n",
       "    this._root_extra_style(this.root);\n",
       "\n",
       "    parent_element.appendChild(this.root);\n",
       "\n",
       "    this._init_header(this);\n",
       "    this._init_canvas(this);\n",
       "    this._init_toolbar(this);\n",
       "\n",
       "    var fig = this;\n",
       "\n",
       "    this.waiting = false;\n",
       "\n",
       "    this.ws.onopen = function () {\n",
       "        fig.send_message('supports_binary', { value: fig.supports_binary });\n",
       "        fig.send_message('send_image_mode', {});\n",
       "        if (fig.ratio !== 1) {\n",
       "            fig.send_message('set_dpi_ratio', { dpi_ratio: fig.ratio });\n",
       "        }\n",
       "        fig.send_message('refresh', {});\n",
       "    };\n",
       "\n",
       "    this.imageObj.onload = function () {\n",
       "        if (fig.image_mode === 'full') {\n",
       "            // Full images could contain transparency (where diff images\n",
       "            // almost always do), so we need to clear the canvas so that\n",
       "            // there is no ghosting.\n",
       "            fig.context.clearRect(0, 0, fig.canvas.width, fig.canvas.height);\n",
       "        }\n",
       "        fig.context.drawImage(fig.imageObj, 0, 0);\n",
       "    };\n",
       "\n",
       "    this.imageObj.onunload = function () {\n",
       "        fig.ws.close();\n",
       "    };\n",
       "\n",
       "    this.ws.onmessage = this._make_on_message_function(this);\n",
       "\n",
       "    this.ondownload = ondownload;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_header = function () {\n",
       "    var titlebar = document.createElement('div');\n",
       "    titlebar.classList =\n",
       "        'ui-dialog-titlebar ui-widget-header ui-corner-all ui-helper-clearfix';\n",
       "    var titletext = document.createElement('div');\n",
       "    titletext.classList = 'ui-dialog-title';\n",
       "    titletext.setAttribute(\n",
       "        'style',\n",
       "        'width: 100%; text-align: center; padding: 3px;'\n",
       "    );\n",
       "    titlebar.appendChild(titletext);\n",
       "    this.root.appendChild(titlebar);\n",
       "    this.header = titletext;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (_canvas_div) {};\n",
       "\n",
       "mpl.figure.prototype._init_canvas = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var canvas_div = (this.canvas_div = document.createElement('div'));\n",
       "    canvas_div.setAttribute(\n",
       "        'style',\n",
       "        'border: 1px solid #ddd;' +\n",
       "            'box-sizing: content-box;' +\n",
       "            'clear: both;' +\n",
       "            'min-height: 1px;' +\n",
       "            'min-width: 1px;' +\n",
       "            'outline: 0;' +\n",
       "            'overflow: hidden;' +\n",
       "            'position: relative;' +\n",
       "            'resize: both;'\n",
       "    );\n",
       "\n",
       "    function on_keyboard_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.key_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    canvas_div.addEventListener(\n",
       "        'keydown',\n",
       "        on_keyboard_event_closure('key_press')\n",
       "    );\n",
       "    canvas_div.addEventListener(\n",
       "        'keyup',\n",
       "        on_keyboard_event_closure('key_release')\n",
       "    );\n",
       "\n",
       "    this._canvas_extra_style(canvas_div);\n",
       "    this.root.appendChild(canvas_div);\n",
       "\n",
       "    var canvas = (this.canvas = document.createElement('canvas'));\n",
       "    canvas.classList.add('mpl-canvas');\n",
       "    canvas.setAttribute('style', 'box-sizing: content-box;');\n",
       "\n",
       "    this.context = canvas.getContext('2d');\n",
       "\n",
       "    var backingStore =\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        this.context.webkitBackingStorePixelRatio ||\n",
       "        this.context.mozBackingStorePixelRatio ||\n",
       "        this.context.msBackingStorePixelRatio ||\n",
       "        this.context.oBackingStorePixelRatio ||\n",
       "        this.context.backingStorePixelRatio ||\n",
       "        1;\n",
       "\n",
       "    this.ratio = (window.devicePixelRatio || 1) / backingStore;\n",
       "    if (this.ratio !== 1) {\n",
       "        fig.send_message('set_dpi_ratio', { dpi_ratio: this.ratio });\n",
       "    }\n",
       "\n",
       "    var rubberband_canvas = (this.rubberband_canvas = document.createElement(\n",
       "        'canvas'\n",
       "    ));\n",
       "    rubberband_canvas.setAttribute(\n",
       "        'style',\n",
       "        'box-sizing: content-box; position: absolute; left: 0; top: 0; z-index: 1;'\n",
       "    );\n",
       "\n",
       "    var resizeObserver = new ResizeObserver(function (entries) {\n",
       "        var nentries = entries.length;\n",
       "        for (var i = 0; i < nentries; i++) {\n",
       "            var entry = entries[i];\n",
       "            var width, height;\n",
       "            if (entry.contentBoxSize) {\n",
       "                if (entry.contentBoxSize instanceof Array) {\n",
       "                    // Chrome 84 implements new version of spec.\n",
       "                    width = entry.contentBoxSize[0].inlineSize;\n",
       "                    height = entry.contentBoxSize[0].blockSize;\n",
       "                } else {\n",
       "                    // Firefox implements old version of spec.\n",
       "                    width = entry.contentBoxSize.inlineSize;\n",
       "                    height = entry.contentBoxSize.blockSize;\n",
       "                }\n",
       "            } else {\n",
       "                // Chrome <84 implements even older version of spec.\n",
       "                width = entry.contentRect.width;\n",
       "                height = entry.contentRect.height;\n",
       "            }\n",
       "\n",
       "            // Keep the size of the canvas and rubber band canvas in sync with\n",
       "            // the canvas container.\n",
       "            if (entry.devicePixelContentBoxSize) {\n",
       "                // Chrome 84 implements new version of spec.\n",
       "                canvas.setAttribute(\n",
       "                    'width',\n",
       "                    entry.devicePixelContentBoxSize[0].inlineSize\n",
       "                );\n",
       "                canvas.setAttribute(\n",
       "                    'height',\n",
       "                    entry.devicePixelContentBoxSize[0].blockSize\n",
       "                );\n",
       "            } else {\n",
       "                canvas.setAttribute('width', width * fig.ratio);\n",
       "                canvas.setAttribute('height', height * fig.ratio);\n",
       "            }\n",
       "            canvas.setAttribute(\n",
       "                'style',\n",
       "                'width: ' + width + 'px; height: ' + height + 'px;'\n",
       "            );\n",
       "\n",
       "            rubberband_canvas.setAttribute('width', width);\n",
       "            rubberband_canvas.setAttribute('height', height);\n",
       "\n",
       "            // And update the size in Python. We ignore the initial 0/0 size\n",
       "            // that occurs as the element is placed into the DOM, which should\n",
       "            // otherwise not happen due to the minimum size styling.\n",
       "            if (width != 0 && height != 0) {\n",
       "                fig.request_resize(width, height);\n",
       "            }\n",
       "        }\n",
       "    });\n",
       "    resizeObserver.observe(canvas_div);\n",
       "\n",
       "    function on_mouse_event_closure(name) {\n",
       "        return function (event) {\n",
       "            return fig.mouse_event(event, name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousedown',\n",
       "        on_mouse_event_closure('button_press')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseup',\n",
       "        on_mouse_event_closure('button_release')\n",
       "    );\n",
       "    // Throttle sequential mouse events to 1 every 20ms.\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mousemove',\n",
       "        on_mouse_event_closure('motion_notify')\n",
       "    );\n",
       "\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseenter',\n",
       "        on_mouse_event_closure('figure_enter')\n",
       "    );\n",
       "    rubberband_canvas.addEventListener(\n",
       "        'mouseleave',\n",
       "        on_mouse_event_closure('figure_leave')\n",
       "    );\n",
       "\n",
       "    canvas_div.addEventListener('wheel', function (event) {\n",
       "        if (event.deltaY < 0) {\n",
       "            event.step = 1;\n",
       "        } else {\n",
       "            event.step = -1;\n",
       "        }\n",
       "        on_mouse_event_closure('scroll')(event);\n",
       "    });\n",
       "\n",
       "    canvas_div.appendChild(canvas);\n",
       "    canvas_div.appendChild(rubberband_canvas);\n",
       "\n",
       "    this.rubberband_context = rubberband_canvas.getContext('2d');\n",
       "    this.rubberband_context.strokeStyle = '#000000';\n",
       "\n",
       "    this._resize_canvas = function (width, height, forward) {\n",
       "        if (forward) {\n",
       "            canvas_div.style.width = width + 'px';\n",
       "            canvas_div.style.height = height + 'px';\n",
       "        }\n",
       "    };\n",
       "\n",
       "    // Disable right mouse context menu.\n",
       "    this.rubberband_canvas.addEventListener('contextmenu', function (_e) {\n",
       "        event.preventDefault();\n",
       "        return false;\n",
       "    });\n",
       "\n",
       "    function set_focus() {\n",
       "        canvas.focus();\n",
       "        canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    window.setTimeout(set_focus, 100);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'mpl-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'mpl-button-group';\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'mpl-button-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        var button = (fig.buttons[name] = document.createElement('button'));\n",
       "        button.classList = 'mpl-widget';\n",
       "        button.setAttribute('role', 'button');\n",
       "        button.setAttribute('aria-disabled', 'false');\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "\n",
       "        var icon_img = document.createElement('img');\n",
       "        icon_img.src = '_images/' + image + '.png';\n",
       "        icon_img.srcset = '_images/' + image + '_large.png 2x';\n",
       "        icon_img.alt = tooltip;\n",
       "        button.appendChild(icon_img);\n",
       "\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    var fmt_picker = document.createElement('select');\n",
       "    fmt_picker.classList = 'mpl-widget';\n",
       "    toolbar.appendChild(fmt_picker);\n",
       "    this.format_dropdown = fmt_picker;\n",
       "\n",
       "    for (var ind in mpl.extensions) {\n",
       "        var fmt = mpl.extensions[ind];\n",
       "        var option = document.createElement('option');\n",
       "        option.selected = fmt === mpl.default_extension;\n",
       "        option.innerHTML = fmt;\n",
       "        fmt_picker.appendChild(option);\n",
       "    }\n",
       "\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.request_resize = function (x_pixels, y_pixels) {\n",
       "    // Request matplotlib to resize the figure. Matplotlib will then trigger a resize in the client,\n",
       "    // which will in turn request a refresh of the image.\n",
       "    this.send_message('resize', { width: x_pixels, height: y_pixels });\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_message = function (type, properties) {\n",
       "    properties['type'] = type;\n",
       "    properties['figure_id'] = this.id;\n",
       "    this.ws.send(JSON.stringify(properties));\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.send_draw_message = function () {\n",
       "    if (!this.waiting) {\n",
       "        this.waiting = true;\n",
       "        this.ws.send(JSON.stringify({ type: 'draw', figure_id: this.id }));\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    var format_dropdown = fig.format_dropdown;\n",
       "    var format = format_dropdown.options[format_dropdown.selectedIndex].value;\n",
       "    fig.ondownload(fig, format);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_resize = function (fig, msg) {\n",
       "    var size = msg['size'];\n",
       "    if (size[0] !== fig.canvas.width || size[1] !== fig.canvas.height) {\n",
       "        fig._resize_canvas(size[0], size[1], msg['forward']);\n",
       "        fig.send_message('refresh', {});\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_rubberband = function (fig, msg) {\n",
       "    var x0 = msg['x0'] / fig.ratio;\n",
       "    var y0 = (fig.canvas.height - msg['y0']) / fig.ratio;\n",
       "    var x1 = msg['x1'] / fig.ratio;\n",
       "    var y1 = (fig.canvas.height - msg['y1']) / fig.ratio;\n",
       "    x0 = Math.floor(x0) + 0.5;\n",
       "    y0 = Math.floor(y0) + 0.5;\n",
       "    x1 = Math.floor(x1) + 0.5;\n",
       "    y1 = Math.floor(y1) + 0.5;\n",
       "    var min_x = Math.min(x0, x1);\n",
       "    var min_y = Math.min(y0, y1);\n",
       "    var width = Math.abs(x1 - x0);\n",
       "    var height = Math.abs(y1 - y0);\n",
       "\n",
       "    fig.rubberband_context.clearRect(\n",
       "        0,\n",
       "        0,\n",
       "        fig.canvas.width / fig.ratio,\n",
       "        fig.canvas.height / fig.ratio\n",
       "    );\n",
       "\n",
       "    fig.rubberband_context.strokeRect(min_x, min_y, width, height);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_figure_label = function (fig, msg) {\n",
       "    // Updates the figure title.\n",
       "    fig.header.textContent = msg['label'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_cursor = function (fig, msg) {\n",
       "    var cursor = msg['cursor'];\n",
       "    switch (cursor) {\n",
       "        case 0:\n",
       "            cursor = 'pointer';\n",
       "            break;\n",
       "        case 1:\n",
       "            cursor = 'default';\n",
       "            break;\n",
       "        case 2:\n",
       "            cursor = 'crosshair';\n",
       "            break;\n",
       "        case 3:\n",
       "            cursor = 'move';\n",
       "            break;\n",
       "    }\n",
       "    fig.rubberband_canvas.style.cursor = cursor;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_message = function (fig, msg) {\n",
       "    fig.message.textContent = msg['message'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_draw = function (fig, _msg) {\n",
       "    // Request the server to send over a new figure.\n",
       "    fig.send_draw_message();\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_image_mode = function (fig, msg) {\n",
       "    fig.image_mode = msg['mode'];\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_history_buttons = function (fig, msg) {\n",
       "    for (var key in msg) {\n",
       "        if (!(key in fig.buttons)) {\n",
       "            continue;\n",
       "        }\n",
       "        fig.buttons[key].disabled = !msg[key];\n",
       "        fig.buttons[key].setAttribute('aria-disabled', !msg[key]);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_navigate_mode = function (fig, msg) {\n",
       "    if (msg['mode'] === 'PAN') {\n",
       "        fig.buttons['Pan'].classList.add('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    } else if (msg['mode'] === 'ZOOM') {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.add('active');\n",
       "    } else {\n",
       "        fig.buttons['Pan'].classList.remove('active');\n",
       "        fig.buttons['Zoom'].classList.remove('active');\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Called whenever the canvas gets updated.\n",
       "    this.send_message('ack', {});\n",
       "};\n",
       "\n",
       "// A function to construct a web socket function for onmessage handling.\n",
       "// Called in the figure constructor.\n",
       "mpl.figure.prototype._make_on_message_function = function (fig) {\n",
       "    return function socket_on_message(evt) {\n",
       "        if (evt.data instanceof Blob) {\n",
       "            /* FIXME: We get \"Resource interpreted as Image but\n",
       "             * transferred with MIME type text/plain:\" errors on\n",
       "             * Chrome.  But how to set the MIME type?  It doesn't seem\n",
       "             * to be part of the websocket stream */\n",
       "            evt.data.type = 'image/png';\n",
       "\n",
       "            /* Free the memory for the previous frames */\n",
       "            if (fig.imageObj.src) {\n",
       "                (window.URL || window.webkitURL).revokeObjectURL(\n",
       "                    fig.imageObj.src\n",
       "                );\n",
       "            }\n",
       "\n",
       "            fig.imageObj.src = (window.URL || window.webkitURL).createObjectURL(\n",
       "                evt.data\n",
       "            );\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        } else if (\n",
       "            typeof evt.data === 'string' &&\n",
       "            evt.data.slice(0, 21) === 'data:image/png;base64'\n",
       "        ) {\n",
       "            fig.imageObj.src = evt.data;\n",
       "            fig.updated_canvas_event();\n",
       "            fig.waiting = false;\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        var msg = JSON.parse(evt.data);\n",
       "        var msg_type = msg['type'];\n",
       "\n",
       "        // Call the  \"handle_{type}\" callback, which takes\n",
       "        // the figure and JSON message as its only arguments.\n",
       "        try {\n",
       "            var callback = fig['handle_' + msg_type];\n",
       "        } catch (e) {\n",
       "            console.log(\n",
       "                \"No handler for the '\" + msg_type + \"' message type: \",\n",
       "                msg\n",
       "            );\n",
       "            return;\n",
       "        }\n",
       "\n",
       "        if (callback) {\n",
       "            try {\n",
       "                // console.log(\"Handling '\" + msg_type + \"' message: \", msg);\n",
       "                callback(fig, msg);\n",
       "            } catch (e) {\n",
       "                console.log(\n",
       "                    \"Exception inside the 'handler_\" + msg_type + \"' callback:\",\n",
       "                    e,\n",
       "                    e.stack,\n",
       "                    msg\n",
       "                );\n",
       "            }\n",
       "        }\n",
       "    };\n",
       "};\n",
       "\n",
       "// from http://stackoverflow.com/questions/1114465/getting-mouse-location-in-canvas\n",
       "mpl.findpos = function (e) {\n",
       "    //this section is from http://www.quirksmode.org/js/events_properties.html\n",
       "    var targ;\n",
       "    if (!e) {\n",
       "        e = window.event;\n",
       "    }\n",
       "    if (e.target) {\n",
       "        targ = e.target;\n",
       "    } else if (e.srcElement) {\n",
       "        targ = e.srcElement;\n",
       "    }\n",
       "    if (targ.nodeType === 3) {\n",
       "        // defeat Safari bug\n",
       "        targ = targ.parentNode;\n",
       "    }\n",
       "\n",
       "    // pageX,Y are the mouse positions relative to the document\n",
       "    var boundingRect = targ.getBoundingClientRect();\n",
       "    var x = e.pageX - (boundingRect.left + document.body.scrollLeft);\n",
       "    var y = e.pageY - (boundingRect.top + document.body.scrollTop);\n",
       "\n",
       "    return { x: x, y: y };\n",
       "};\n",
       "\n",
       "/*\n",
       " * return a copy of an object with only non-object keys\n",
       " * we need this to avoid circular references\n",
       " * http://stackoverflow.com/a/24161582/3208463\n",
       " */\n",
       "function simpleKeys(original) {\n",
       "    return Object.keys(original).reduce(function (obj, key) {\n",
       "        if (typeof original[key] !== 'object') {\n",
       "            obj[key] = original[key];\n",
       "        }\n",
       "        return obj;\n",
       "    }, {});\n",
       "}\n",
       "\n",
       "mpl.figure.prototype.mouse_event = function (event, name) {\n",
       "    var canvas_pos = mpl.findpos(event);\n",
       "\n",
       "    if (name === 'button_press') {\n",
       "        this.canvas.focus();\n",
       "        this.canvas_div.focus();\n",
       "    }\n",
       "\n",
       "    var x = canvas_pos.x * this.ratio;\n",
       "    var y = canvas_pos.y * this.ratio;\n",
       "\n",
       "    this.send_message(name, {\n",
       "        x: x,\n",
       "        y: y,\n",
       "        button: event.button,\n",
       "        step: event.step,\n",
       "        guiEvent: simpleKeys(event),\n",
       "    });\n",
       "\n",
       "    /* This prevents the web browser from automatically changing to\n",
       "     * the text insertion cursor when the button is pressed.  We want\n",
       "     * to control all of the cursor setting manually through the\n",
       "     * 'cursor' event from matplotlib */\n",
       "    event.preventDefault();\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (_event, _name) {\n",
       "    // Handle any extra behaviour associated with a key event\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.key_event = function (event, name) {\n",
       "    // Prevent repeat events\n",
       "    if (name === 'key_press') {\n",
       "        if (event.which === this._key) {\n",
       "            return;\n",
       "        } else {\n",
       "            this._key = event.which;\n",
       "        }\n",
       "    }\n",
       "    if (name === 'key_release') {\n",
       "        this._key = null;\n",
       "    }\n",
       "\n",
       "    var value = '';\n",
       "    if (event.ctrlKey && event.which !== 17) {\n",
       "        value += 'ctrl+';\n",
       "    }\n",
       "    if (event.altKey && event.which !== 18) {\n",
       "        value += 'alt+';\n",
       "    }\n",
       "    if (event.shiftKey && event.which !== 16) {\n",
       "        value += 'shift+';\n",
       "    }\n",
       "\n",
       "    value += 'k';\n",
       "    value += event.which.toString();\n",
       "\n",
       "    this._key_event_extra(event, name);\n",
       "\n",
       "    this.send_message(name, { key: value, guiEvent: simpleKeys(event) });\n",
       "    return false;\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onclick = function (name) {\n",
       "    if (name === 'download') {\n",
       "        this.handle_save(this, null);\n",
       "    } else {\n",
       "        this.send_message('toolbar_button', { name: name });\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.toolbar_button_onmouseover = function (tooltip) {\n",
       "    this.message.textContent = tooltip;\n",
       "};\n",
       "mpl.toolbar_items = [[\"Home\", \"Reset original view\", \"fa fa-home icon-home\", \"home\"], [\"Back\", \"Back to previous view\", \"fa fa-arrow-left icon-arrow-left\", \"back\"], [\"Forward\", \"Forward to next view\", \"fa fa-arrow-right icon-arrow-right\", \"forward\"], [\"\", \"\", \"\", \"\"], [\"Pan\", \"Left button pans, Right button zooms\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-arrows icon-move\", \"pan\"], [\"Zoom\", \"Zoom to rectangle\\nx/y fixes axis, CTRL fixes aspect\", \"fa fa-square-o icon-check-empty\", \"zoom\"], [\"\", \"\", \"\", \"\"], [\"Download\", \"Download plot\", \"fa fa-floppy-o icon-save\", \"download\"]];\n",
       "\n",
       "mpl.extensions = [\"eps\", \"jpeg\", \"pdf\", \"png\", \"ps\", \"raw\", \"svg\", \"tif\"];\n",
       "\n",
       "mpl.default_extension = \"png\";/* global mpl */\n",
       "\n",
       "var comm_websocket_adapter = function (comm) {\n",
       "    // Create a \"websocket\"-like object which calls the given IPython comm\n",
       "    // object with the appropriate methods. Currently this is a non binary\n",
       "    // socket, so there is still some room for performance tuning.\n",
       "    var ws = {};\n",
       "\n",
       "    ws.close = function () {\n",
       "        comm.close();\n",
       "    };\n",
       "    ws.send = function (m) {\n",
       "        //console.log('sending', m);\n",
       "        comm.send(m);\n",
       "    };\n",
       "    // Register the callback with on_msg.\n",
       "    comm.on_msg(function (msg) {\n",
       "        //console.log('receiving', msg['content']['data'], msg);\n",
       "        // Pass the mpl event to the overridden (by mpl) onmessage function.\n",
       "        ws.onmessage(msg['content']['data']);\n",
       "    });\n",
       "    return ws;\n",
       "};\n",
       "\n",
       "mpl.mpl_figure_comm = function (comm, msg) {\n",
       "    // This is the function which gets called when the mpl process\n",
       "    // starts-up an IPython Comm through the \"matplotlib\" channel.\n",
       "\n",
       "    var id = msg.content.data.id;\n",
       "    // Get hold of the div created by the display call when the Comm\n",
       "    // socket was opened in Python.\n",
       "    var element = document.getElementById(id);\n",
       "    var ws_proxy = comm_websocket_adapter(comm);\n",
       "\n",
       "    function ondownload(figure, _format) {\n",
       "        window.open(figure.canvas.toDataURL());\n",
       "    }\n",
       "\n",
       "    var fig = new mpl.figure(id, ws_proxy, ondownload, element);\n",
       "\n",
       "    // Call onopen now - mpl needs it, as it is assuming we've passed it a real\n",
       "    // web socket which is closed, not our websocket->open comm proxy.\n",
       "    ws_proxy.onopen();\n",
       "\n",
       "    fig.parent_element = element;\n",
       "    fig.cell_info = mpl.find_output_cell(\"<div id='\" + id + \"'></div>\");\n",
       "    if (!fig.cell_info) {\n",
       "        console.error('Failed to find cell for figure', id, fig);\n",
       "        return;\n",
       "    }\n",
       "    fig.cell_info[0].output_area.element.one(\n",
       "        'cleared',\n",
       "        { fig: fig },\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_close = function (fig, msg) {\n",
       "    var width = fig.canvas.width / fig.ratio;\n",
       "    fig.cell_info[0].output_area.element.off(\n",
       "        'cleared',\n",
       "        fig._remove_fig_handler\n",
       "    );\n",
       "\n",
       "    // Update the output cell to use the data from the current canvas.\n",
       "    fig.push_to_output();\n",
       "    var dataURL = fig.canvas.toDataURL();\n",
       "    // Re-enable the keyboard manager in IPython - without this line, in FF,\n",
       "    // the notebook keyboard shortcuts fail.\n",
       "    IPython.keyboard_manager.enable();\n",
       "    fig.parent_element.innerHTML =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "    fig.close_ws(fig, msg);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.close_ws = function (fig, msg) {\n",
       "    fig.send_message('closing', msg);\n",
       "    // fig.ws.close()\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.push_to_output = function (_remove_interactive) {\n",
       "    // Turn the data on the canvas into data in the output cell.\n",
       "    var width = this.canvas.width / this.ratio;\n",
       "    var dataURL = this.canvas.toDataURL();\n",
       "    this.cell_info[1]['text/html'] =\n",
       "        '<img src=\"' + dataURL + '\" width=\"' + width + '\">';\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.updated_canvas_event = function () {\n",
       "    // Tell IPython that the notebook contents must change.\n",
       "    IPython.notebook.set_dirty(true);\n",
       "    this.send_message('ack', {});\n",
       "    var fig = this;\n",
       "    // Wait a second, then push the new image to the DOM so\n",
       "    // that it is saved nicely (might be nice to debounce this).\n",
       "    setTimeout(function () {\n",
       "        fig.push_to_output();\n",
       "    }, 1000);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._init_toolbar = function () {\n",
       "    var fig = this;\n",
       "\n",
       "    var toolbar = document.createElement('div');\n",
       "    toolbar.classList = 'btn-toolbar';\n",
       "    this.root.appendChild(toolbar);\n",
       "\n",
       "    function on_click_closure(name) {\n",
       "        return function (_event) {\n",
       "            return fig.toolbar_button_onclick(name);\n",
       "        };\n",
       "    }\n",
       "\n",
       "    function on_mouseover_closure(tooltip) {\n",
       "        return function (event) {\n",
       "            if (!event.currentTarget.disabled) {\n",
       "                return fig.toolbar_button_onmouseover(tooltip);\n",
       "            }\n",
       "        };\n",
       "    }\n",
       "\n",
       "    fig.buttons = {};\n",
       "    var buttonGroup = document.createElement('div');\n",
       "    buttonGroup.classList = 'btn-group';\n",
       "    var button;\n",
       "    for (var toolbar_ind in mpl.toolbar_items) {\n",
       "        var name = mpl.toolbar_items[toolbar_ind][0];\n",
       "        var tooltip = mpl.toolbar_items[toolbar_ind][1];\n",
       "        var image = mpl.toolbar_items[toolbar_ind][2];\n",
       "        var method_name = mpl.toolbar_items[toolbar_ind][3];\n",
       "\n",
       "        if (!name) {\n",
       "            /* Instead of a spacer, we start a new button group. */\n",
       "            if (buttonGroup.hasChildNodes()) {\n",
       "                toolbar.appendChild(buttonGroup);\n",
       "            }\n",
       "            buttonGroup = document.createElement('div');\n",
       "            buttonGroup.classList = 'btn-group';\n",
       "            continue;\n",
       "        }\n",
       "\n",
       "        button = fig.buttons[name] = document.createElement('button');\n",
       "        button.classList = 'btn btn-default';\n",
       "        button.href = '#';\n",
       "        button.title = name;\n",
       "        button.innerHTML = '<i class=\"fa ' + image + ' fa-lg\"></i>';\n",
       "        button.addEventListener('click', on_click_closure(method_name));\n",
       "        button.addEventListener('mouseover', on_mouseover_closure(tooltip));\n",
       "        buttonGroup.appendChild(button);\n",
       "    }\n",
       "\n",
       "    if (buttonGroup.hasChildNodes()) {\n",
       "        toolbar.appendChild(buttonGroup);\n",
       "    }\n",
       "\n",
       "    // Add the status bar.\n",
       "    var status_bar = document.createElement('span');\n",
       "    status_bar.classList = 'mpl-message pull-right';\n",
       "    toolbar.appendChild(status_bar);\n",
       "    this.message = status_bar;\n",
       "\n",
       "    // Add the close button to the window.\n",
       "    var buttongrp = document.createElement('div');\n",
       "    buttongrp.classList = 'btn-group inline pull-right';\n",
       "    button = document.createElement('button');\n",
       "    button.classList = 'btn btn-mini btn-primary';\n",
       "    button.href = '#';\n",
       "    button.title = 'Stop Interaction';\n",
       "    button.innerHTML = '<i class=\"fa fa-power-off icon-remove icon-large\"></i>';\n",
       "    button.addEventListener('click', function (_evt) {\n",
       "        fig.handle_close(fig, {});\n",
       "    });\n",
       "    button.addEventListener(\n",
       "        'mouseover',\n",
       "        on_mouseover_closure('Stop Interaction')\n",
       "    );\n",
       "    buttongrp.appendChild(button);\n",
       "    var titlebar = this.root.querySelector('.ui-dialog-titlebar');\n",
       "    titlebar.insertBefore(buttongrp, titlebar.firstChild);\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._remove_fig_handler = function (event) {\n",
       "    var fig = event.data.fig;\n",
       "    fig.close_ws(fig, {});\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._root_extra_style = function (el) {\n",
       "    el.style.boxSizing = 'content-box'; // override notebook setting of border-box.\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._canvas_extra_style = function (el) {\n",
       "    // this is important to make the div 'focusable\n",
       "    el.setAttribute('tabindex', 0);\n",
       "    // reach out to IPython and tell the keyboard manager to turn it's self\n",
       "    // off when our div gets focus\n",
       "\n",
       "    // location in version 3\n",
       "    if (IPython.notebook.keyboard_manager) {\n",
       "        IPython.notebook.keyboard_manager.register_events(el);\n",
       "    } else {\n",
       "        // location in version 2\n",
       "        IPython.keyboard_manager.register_events(el);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype._key_event_extra = function (event, _name) {\n",
       "    var manager = IPython.notebook.keyboard_manager;\n",
       "    if (!manager) {\n",
       "        manager = IPython.keyboard_manager;\n",
       "    }\n",
       "\n",
       "    // Check for shift+enter\n",
       "    if (event.shiftKey && event.which === 13) {\n",
       "        this.canvas_div.blur();\n",
       "        // select the cell after this one\n",
       "        var index = IPython.notebook.find_cell_index(this.cell_info[0]);\n",
       "        IPython.notebook.select(index + 1);\n",
       "    }\n",
       "};\n",
       "\n",
       "mpl.figure.prototype.handle_save = function (fig, _msg) {\n",
       "    fig.ondownload(fig, null);\n",
       "};\n",
       "\n",
       "mpl.find_output_cell = function (html_output) {\n",
       "    // Return the cell and output element which can be found *uniquely* in the notebook.\n",
       "    // Note - this is a bit hacky, but it is done because the \"notebook_saving.Notebook\"\n",
       "    // IPython event is triggered only after the cells have been serialised, which for\n",
       "    // our purposes (turning an active figure into a static one), is too late.\n",
       "    var cells = IPython.notebook.get_cells();\n",
       "    var ncells = cells.length;\n",
       "    for (var i = 0; i < ncells; i++) {\n",
       "        var cell = cells[i];\n",
       "        if (cell.cell_type === 'code') {\n",
       "            for (var j = 0; j < cell.output_area.outputs.length; j++) {\n",
       "                var data = cell.output_area.outputs[j];\n",
       "                if (data.data) {\n",
       "                    // IPython >= 3 moved mimebundle to data attribute of output\n",
       "                    data = data.data;\n",
       "                }\n",
       "                if (data['text/html'] === html_output) {\n",
       "                    return [cell, data, j];\n",
       "                }\n",
       "            }\n",
       "        }\n",
       "    }\n",
       "};\n",
       "\n",
       "// Register the function which deals with the matplotlib target/channel.\n",
       "// The kernel may be null if the page has been refreshed.\n",
       "if (IPython.notebook.kernel !== null) {\n",
       "    IPython.notebook.kernel.comm_manager.register_target(\n",
       "        'matplotlib',\n",
       "        mpl.mpl_figure_comm\n",
       "    );\n",
       "}\n"
      ],
      "text/plain": [
       "<IPython.core.display.Javascript object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "data": {
      "text/html": [
       "<img src=\"data:image/png;base64,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\" width=\"640\">"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Gaussian full\n",
      "- a1: 0.12, p1:3.65nm, w1:3.80nm\n",
      "- a2: 0.09, p2:7.30nm, w2:1.58nm\n",
      "- a3: 0.27, p3:10.96nm, w3:3.60nm\n",
      "- Noise\n",
      "- amp: 0.96, exp: 1.44\n",
      "- z0: 0.00\n"
     ]
    }
   ],
   "source": [
    "# define data set\n",
    "dat = y40\n",
    "\n",
    "crit = 0.6 # manually determined\n",
    "\n",
    "################## FFT ##############################################################################\n",
    "\n",
    "# to compare the padded data to the \"normal\" data: normalize y-axes to first value\n",
    "# for normalization of padded data\n",
    "FFTpadx = FFT(*XRR(dat,crit), window=2, n=10000)[0]\n",
    "FFTpady = FFT(*XRR(dat,crit), window=2, n=10000)[1]\n",
    "\n",
    "# padded data: normalize y-axis to first value\n",
    "FFTpady_n = FFTpady/FFTpady[0]\n",
    "\n",
    "################## mask the spectrum to fit separate regions #########################################\n",
    "\n",
    "# mask for only fitting the 1/f background; remove any peaks\n",
    "mask5 = logical_or(logical_and(FFTpadx > 1, FFTpadx < 5), logical_and(FFTpadx > 26, FFTpadx < 80))\n",
    "xmask5 = FFTpadx[mask5]\n",
    "ymask5= FFTpady_n[mask5]\n",
    "\n",
    "# mask for full spectrum fit; remove initial points to avoid always getting a peak in the initial 1/f background\n",
    "mask6 = logical_and(FFTpadx > 1.1, FFTpadx < 80) \n",
    "xmask6 = FFTpadx[mask6]\n",
    "ymask6 = FFTpady_n[mask6]\n",
    "\n",
    "####################################################################################################\n",
    "\n",
    "# fitting \n",
    "\n",
    "####################################################################################################\n",
    "# 1/f fitting\n",
    "def funcNoise(x, amp, ex):\n",
    "    return amp/pow(x, ex) # y-offset = white noise \n",
    "\n",
    "poptfNoise, pcovfNoise = optimize.curve_fit(funcNoise, xmask5, ymask5)\n",
    "#print('poptfNoise:{}'.format(poptfNoise))\n",
    "\n",
    "################################################################################################\n",
    "# gaussian fitting\n",
    "def funcGauss(p, a, pmax, w):\n",
    "    return a*exp(-log(2)*((pmax-p)/(w/2))**2)\n",
    "\n",
    "def funcGauss2(p, a1, a2, pmax1, pmax2, w1, w2):\n",
    "    return funcGauss(p, a1, pmax1, w1) + funcGauss(p, a2, pmax2, w2)\n",
    "\n",
    "def funcGauss3(p, a1, w1, a2, pmax2, w2, a3, pmax3, w3, amp, ex, z0):\n",
    "    pmax1=pmax3-pmax2\n",
    "    return funcGauss2(p, a1, a2, pmax1, pmax2, w1, w2) + funcGauss(p, a3, pmax3, w3) + funcNoise(p, amp, ex) +z0\n",
    "\n",
    "\n",
    "poptGauss3, pcovGauss3 = optimize.curve_fit(funcGauss3, xmask6, ymask6, \n",
    "                                            p0=[0.2, 0.3, 0.2, 7, 0.3, 0.2, 13, 0.3, 1, 2, 2e-3], bounds=(0,inf))\n",
    "                                         \n",
    "#print(pcovGauss3)\n",
    "######################################################################################################\n",
    "\n",
    "# plotting\n",
    "\n",
    "######################################################################################################\n",
    "\n",
    "# Gaussian\n",
    "\n",
    "f, ax = subplots(2,1, sharex=True, sharey=True)\n",
    "\n",
    "# plot data (FFT + zero padding)\n",
    "ax[0].plot(FFTpadx, FFTpady_n, 'o-', markersize=1, linewidth=0.7, color = 'dimgrey', label='data')\n",
    "ax[1].plot(FFTpadx, FFTpady_n, 'o-', markersize=1, linewidth=0.7, color = 'dimgrey', label='data')\n",
    "\n",
    "# plot fit\n",
    "ax[0].plot(xmask6, funcGauss3(xmask6, *poptGauss3), '-', color = 'goldenrod', label='multi-Gaussian fit')\n",
    "\n",
    "\n",
    "# plot single graphs with parameters from combined fit\n",
    "ax[1].plot(xmask6, funcGauss(xmask6, *poptGauss3[2:5]),'--', color = 'darkblue', label='Gaussian 1')\n",
    "ax[1].plot(xmask6, funcGauss(xmask6, poptGauss3[0], poptGauss3[6]-poptGauss3[3], poptGauss3[1]),\n",
    "        '--', color = 'purple', label='Gaussian 2')\n",
    "ax[1].plot(xmask6, funcGauss(xmask6, *poptGauss3[5:8]),'--', color = 'teal', label=r'Gaussian 3')\n",
    "ax[1].plot(xmask6, funcNoise(xmask6, *poptGauss3[8:10]),'--', color = 'chocolate', label=r'1/f$^\\alpha$')\n",
    " \n",
    "\n",
    "ax[0].set_ylabel(r\"normalized FFT amplitude\", y=0)\n",
    "ax[1].set_xlabel(r\"thickness (nm)\")\n",
    "\n",
    "\n",
    "ax[0].set_xlim(0,35)\n",
    "ax[0].set_ylim(0,0.45)\n",
    "\n",
    "ax[0].legend()#loc='lower right')\n",
    "ax[1].legend()#loc='lower right')\n",
    "#ax[2].legend()\n",
    "\n",
    "f.subplots_adjust(hspace=0)\n",
    "\n",
    "print('Gaussian full')\n",
    "print('- a1: {:.2f}, p1:{:.2f}nm, w1:{:.2f}nm'\n",
    "      .format(poptGauss3[0], poptGauss3[6]-poptGauss3[3],poptGauss3[1]))\n",
    "print('- a2: {:.2f}, p2:{:.2f}nm, w2:{:.2f}nm'\n",
    "      .format(*poptGauss3[2:5]))\n",
    "print('- a3: {:.2f}, p3:{:.2f}nm, w3:{:.2f}nm'\n",
    "      .format(*poptGauss3[5:8]))\n",
    "print('- Noise')\n",
    "print('- amp: {:.2f}, exp: {:.2f}'.format(poptGauss3[8], poptGauss3[9]))\n",
    "print('- z0: {:.2f}'.format(poptGauss3[10]))\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.6"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 4
}


==> anc/ml20191202b_2.xy <==
0.30100 1069580.0
0.30300 997518.0
0.30500 884571.0
0.30700 874179.0
0.30900 877461.0
0.31100 872675.0
0.31300 852300.0
0.31500 848882.0
0.31700 891135.0
0.31900 863376.0
0.32100 872264.0
0.32300 883887.0
0.32500 883614.0
0.32700 914380.0
0.32900 924226.0
0.33100 914244.0
0.33300 927371.0
0.33500 906586.0
0.33700 915611.0
0.33900 930926.0
0.34100 941455.0
0.34300 928191.0
0.34500 965111.0
0.34700 935302.0
0.34900 953351.0
0.35100 986579.0
0.35300 973862.0
0.35500 998749.0
0.35700 1004766.0
0.35900 988767.0
0.36100 964837.0
0.36300 1021995.0
0.36500 1023362.0
0.36700 1009278.0
0.36900 1030746.0
0.37100 1048386.0
0.37300 1024319.0
0.37500 1044967.0
0.37700 1047839.0
0.37900 1067529.0
0.38100 1048112.0
0.38300 1075187.0
0.38500 1072178.0
0.38700 1068760.0
0.38900 1095014.0
0.39100 1094604.0
0.39300 1069717.0
0.39500 1108961.0
0.39700 1102124.0
0.39900 1126601.0
0.40100 1099937.0
0.40300 1116209.0
0.40500 1137267.0
0.40700 1112927.0
0.40900 1089408.0
0.41100 1152582.0
0.41300 1135489.0
0.41500 1142189.0
0.41700 1122089.0
0.41900 1141642.0
0.42100 1164615.0
0.42300 1146702.0
0.42500 1131797.0
0.42700 1129883.0
0.42900 1138361.0
0.43100 1117303.0
0.43300 1122362.0
0.43500 1112927.0
0.43700 1126327.0
0.43900 1127285.0
0.44100 1113200.0
0.44300 1112243.0
0.44500 1097749.0
0.44700 1079836.0
0.44900 1089544.0
0.45100 1085989.0
0.45300 1058094.0
0.45500 1074913.0
0.45700 1064658.0
0.45900 1039634.0
0.46100 1047018.0
0.46300 1045788.0
0.46500 1055223.0
0.46700 1064521.0
0.46900 1031840.0
0.47100 1009004.0
0.47300 1041002.0
0.47500 1019944.0
0.47700 1015158.0
0.47900 1032387.0
0.48100 1009688.0
0.48300 1004629.0
0.48500 1001757.0
0.48700 994373.0
0.48900 985485.0
0.49100 981656.0
0.49300 976597.0
0.49500 974409.0
0.49700 954445.0
0.49900 954855.0
0.50100 976460.0
0.50300 957454.0
0.50500 961556.0
0.50700 955676.0
0.50900 954172.0
0.51100 953078.0
0.51300 938447.0
0.51500 919166.0
0.51700 928601.0
0.51900 918346.0
0.52100 930652.0
0.52300 920123.0
0.52500 897561.0
0.52700 889904.0
0.52900 887032.0
0.53100 873905.0
0.53300 876914.0
0.53500 862009.0
0.53700 869256.0
0.53900 863103.0
0.54100 852711.0
0.54300 847378.0
0.54500 845053.0
0.54700 849292.0
0.54900 821124.0
0.55100 841225.0
0.55300 845053.0
0.55500 833567.0
0.55700 816201.0
0.55900 820167.0
0.56100 822558.0
0.56300 810966.0
0.56500 806169.0
0.56700 797614.0
0.56900 791920.0
0.57100 783748.0
0.57300 775166.0
0.57500 766136.0
0.57700 760662.0
0.57900 752920.0
0.58100 747790.0
0.58300 739824.0
0.58500 732076.0
0.58700 728248.0
0.58900 723960.0
0.59100 716381.0
0.59300 711619.0
0.59500 705647.0
0.59700 700436.0
0.59900 696763.0
0.60100 689939.0
0.60300 683687.0
0.60500 677472.0
0.60700 671444.0
0.60900 666153.0
0.61100 657469.0
0.61300 651991.0
0.61500 643799.0
0.61700 635745.0
0.61900 626080.0
0.62100 620661.0
0.62300 612479.0
0.62500 601523.0
0.62700 594462.0
0.62900 586380.0
0.63100 576740.0
0.63300 570130.0
0.63500 560836.0
0.63700 552612.0
0.63900 544330.0
0.64100 537422.0
0.64300 530502.0
0.64500 524292.0
0.64700 517692.0
0.64900 510856.0
0.65100 503669.0
0.65300 498960.0
0.65500 491882.0
0.65700 487079.0
0.65900 479293.0
0.66100 473296.0
0.66300 467748.0
0.66500 461876.0
0.66700 454828.0
0.66900 448682.0
0.67100 441840.0
0.67300 433734.0
0.67500 426589.0
0.67700 419603.0
0.67900 410532.0
0.68100 404697.0
0.68300 396751.0
0.68500 387995.0
0.68700 380943.0
0.68900 373078.0
0.69100 365065.0
0.69300 358631.0
0.69500 350300.0
0.69700 343477.0
0.69900 336145.0
0.70100 330390.0
0.70300 323146.0
0.70500 317017.0
0.70700 312133.0
0.70900 305525.0
0.71100 298737.0
0.71300 293879.0
0.71500 290324.0
0.71700 284196.0
0.71900 279711.0
0.72100 274240.0
0.72300 270265.0
0.72500 264062.0
0.72700 260238.0
0.72900 254384.0
0.73100 248184.0
0.73300 243453.0
0.73500 239427.0
0.73700 233859.0
0.73900 228162.0
0.74100 223606.0
0.74300 216840.0
0.74500 212032.0
0.74700 207513.0
0.74900 202380.0
0.75100 196453.0
0.75300 191859.0
0.75500 186065.0
0.75700 181166.0
0.75900 176378.0
0.76100 171871.0
0.76300 167066.0
0.76500 162507.0
0.76700 158679.0
0.76900 155029.0
0.77100 150648.0
0.77300 148207.0
0.77500 144836.0
0.77700 140835.0
0.77900 137746.0
0.78100 134308.0
0.78300 131412.0
0.78500 128418.0
0.78700 126213.0
0.78900 122889.0
0.79100 120210.0
0.79300 117286.0
0.79500 114293.0
0.79700 111653.0
0.79900 108966.0
0.80100 105791.0
0.80300 102972.0
0.80500 100004.0
0.80700 96753.0
0.80900 94212.0
0.81100 90763.0
0.81300 88367.0
0.81500 85159.0
0.81700 82182.0
0.81900 79847.0
0.82100 76637.0
0.82300 73884.0
0.82500 71255.0
0.82700 69160.0
0.82900 66384.0
0.83100 64018.0
0.83300 62110.0
0.83500 59563.0
0.83700 57954.0
0.83900 55386.0
0.84100 53308.0
0.84300 51783.0
0.84500 50458.0
0.84700 49037.0
0.84900 46835.0
0.85100 45721.0
0.85300 44523.0
0.85500 43001.0
0.85700 41793.0
0.85900 40303.0
0.86100 38902.0
0.86300 37278.0
0.86500 36699.0
0.86700 34917.0
0.86900 33643.0
0.87100 32445.0
0.87300 30866.0
0.87500 29759.0
0.87700 28290.0
0.87900 27113.0
0.88100 25915.0
0.88300 24702.0
0.88500 23311.0
0.88700 22340.0
0.88900 21093.0
0.89100 19929.0
0.89300 19086.0
0.89500 17741.0
0.89700 16868.0
0.89900 15757.0
0.90100 14707.0
0.90300 14017.0
0.90500 13087.0
0.90700 12348.0
0.90900 11482.0
0.91100 10841.0
0.91300 10042.0
0.91500 9543.0
0.91700 8895.0
0.91900 8215.0
0.92100 7756.0
0.92300 7414.0
0.92500 6821.0
0.92700 6506.0
0.92900 6106.0
0.93100 5732.0
0.93300 5500.0
0.93500 5034.0
0.93700 4616.0
0.93900 4255.0
0.94100 3973.0
0.94300 3661.0
0.94500 3433.0
0.94700 3133.0
0.94900 2753.0
0.95100 2398.0
0.95300 2158.0
0.95500 1797.0
0.95700 1682.0
0.95900 1480.0
0.96100 1221.0
0.96300 1044.0
0.96500 881.0
0.96700 716.0
0.96900 554.0
0.97100 462.0
0.97300 367.0
0.97500 229.0
0.97700 212.0
0.97900 139.0
0.98100 112.0
0.98300 101.0
0.98500 96.0
0.98700 113.0
0.98900 122.0
0.99100 130.0
0.99300 166.0
0.99500 188.0
0.99700 257.0
0.99900 287.0
1.00100 367.0
1.00300 415.0
1.00500 494.0
1.00700 528.0
1.00900 625.0
1.01100 705.0
1.01300 863.0
1.01500 866.0
1.01700 990.0
1.01900 1142.0
1.02100 1272.0
1.02300 1458.0
1.02500 1470.0
1.02700 1722.0
1.02900 1843.0
1.03100 2110.0
1.03300 2217.0
1.03500 2408.0
1.03700 2642.0
1.03900 2856.0
1.04100 2960.0
1.04300 3322.0
1.04500 3519.0
1.04700 3775.0
1.04900 3957.0
1.05100 4235.0
1.05300 4472.0
1.05500 4688.0
1.05700 5059.0
1.05900 4994.0
1.06100 5422.0
1.06300 5452.0
1.06500 5811.0
1.06700 5886.0
1.06900 6078.0
1.07100 6218.0
1.07300 6315.0
1.07500 6627.0
1.07700 6612.0
1.07900 6911.0
1.08100 7007.0
1.08300 7253.0
1.08500 7214.0
1.08700 7432.0
1.08900 7695.0
1.09100 7669.0
1.09300 7884.0
1.09500 8078.0
1.09700 8319.0
1.09900 8531.0
1.10100 8857.0
1.10300 8934.0
1.10500 9088.0
1.10700 9323.0
1.10900 9649.0
1.11100 10023.0
1.11300 10267.0
1.11500 10323.0
1.11700 10571.0
1.11900 11044.0
1.12100 11197.0
1.12300 11393.0
1.12500 11725.0
1.12700 11676.0
1.12900 12189.0
1.13100 12306.0
1.13300 12606.0
1.13500 12991.0
1.13700 13017.0
1.13900 12905.0
1.14100 13147.0
1.14300 13362.0
1.14500 13449.0
1.14700 13381.0
1.14900 13661.0
1.15100 13934.0
1.15300 13851.0
1.15500 13950.0
1.15700 13781.0
1.15900 14018.0
1.16100 14141.0
1.16300 13905.0
1.16500 13922.0
1.16700 14113.0
1.16900 14125.0
1.17100 14385.0
1.17300 14475.0
1.17500 14411.0
1.17700 14609.0
1.17900 14631.0
1.18100 14976.0
1.18300 14982.0
1.18500 15342.0
1.18700 15344.0
1.18900 15641.0
1.19100 15473.0
1.19300 15601.0
1.19500 15833.0
1.19700 16159.0
1.19900 16102.0
1.20100 16351.0
1.20300 16517.0
1.20500 16481.0
1.20700 16369.0
1.20900 16800.0
1.21100 16750.0
1.21300 16857.0
1.21500 16766.0
1.21700 16646.0
1.21900 16768.0
1.22100 16651.0
1.22300 16564.0
1.22500 16420.0
1.22700 16294.0
1.22900 16122.0
1.23100 16002.0
1.23300 16303.0
1.23500 16443.0
1.23700 16110.0
1.23900 15920.0
1.24100 15888.0
1.24300 15966.0
1.24500 15651.0
1.24700 15876.0
1.24900 15809.0
1.25100 15957.0
1.25300 15859.0
1.25500 15847.0
1.25700 15778.0
1.25900 15651.0
1.26100 15668.0
1.26300 16005.0
1.26500 16425.0
1.26700 15928.0
1.26900 16021.0
1.27100 15836.0
1.27300 16081.0
1.27500 16441.0
1.27700 16370.0
1.27900 16252.0
1.28100 16148.0
1.28300 16187.0
1.28500 15863.0
1.28700 16013.0
1.28900 16102.0
1.29100 16206.0
1.29300 15755.0
1.29500 15952.0
1.29700 15903.0
1.29900 15618.0
1.30100 15474.0
1.30300 15429.0
1.30500 15189.0
1.30700 15074.0
1.30900 15167.0
1.31100 15174.0
1.31300 14619.0
1.31500 14808.0
1.31700 14563.0
1.31900 14539.0
1.32100 14541.0
1.32300 14263.0
1.32500 14063.0
1.32700 13952.0
1.32900 14117.0
1.33100 13805.0
1.33300 13967.0
1.33500 13905.0
1.33700 13971.0
1.33900 13774.0
1.34100 13910.0
1.34300 13707.0
1.34500 13767.0
1.34700 13809.0
1.34900 13636.0
1.35100 13764.0
1.35300 13731.0
1.35500 13720.0
1.35700 13459.0
1.35900 13688.0
1.36100 13803.0
1.36300 13676.0
1.36500 13397.0
1.36700 13476.0
1.36900 13228.0
1.37100 13133.0
1.37300 13117.0
1.37500 13154.0
1.37700 12667.0
1.37900 12774.0
1.38100 12436.0
1.38300 12340.0
1.38500 12219.0
1.38700 12077.0
1.38900 12041.0
1.39100 11908.0
1.39300 11773.0
1.39500 11605.0
1.39700 11386.0
1.39900 11450.0
1.40100 11074.0
1.40300 11151.0
1.40500 10606.0
1.40700 10553.0
1.40900 10709.0
1.41100 10888.0
1.41300 10560.0
1.41500 10462.0
1.41700 10376.0
1.41900 10403.0
1.42100 10370.0
1.42300 9995.0
1.42500 10151.0
1.42700 9922.0
1.42900 9998.0
1.43100 9821.0
1.43300 9742.0
1.43500 9597.0
1.43700 9631.0
1.43900 9803.0
1.44100 9583.0
1.44300 9558.0
1.44500 9487.0
1.44700 9430.0
1.44900 9271.0
1.45100 9056.0
1.45300 8865.0
1.45500 8790.0
1.45700 8861.0
1.45900 8645.0
1.46100 8424.0
1.46300 8336.0
1.46500 8180.0
1.46700 7780.0
1.46900 7797.0
1.47100 7675.0
1.47300 7613.0
1.47500 7420.0
1.47700 7361.0
1.47900 7161.0
1.48100 7153.0
1.48300 6850.0
1.48500 6953.0
1.48700 6582.0
1.48900 6704.0
1.49100 6436.0
1.49300 6596.0
1.49500 6412.0
1.49700 6289.0
1.49900 6226.0
1.50100 6245.0
1.50300 6242.0
1.50500 6164.0
1.50700 6137.0
1.50900 6006.0
1.51100 6064.0
1.51300 5895.0
1.51500 5857.0
1.51700 5810.0
1.51900 5741.0
1.52100 5592.0
1.52300 5625.0
1.52500 5521.0
1.52700 5360.0
1.52900 5259.0
1.53100 5187.0
1.53300 5116.0
1.53500 5032.0
1.53700 4976.0
1.53900 4718.0
1.54100 4650.0
1.54300 4730.0
1.54500 4432.0
1.54700 4297.0
1.54900 4215.0
1.55100 4149.0
1.55300 4016.0
1.55500 3945.0
1.55700 3950.0
1.55900 3836.0
1.56100 3736.0
1.56300 3742.0
1.56500 3511.0
1.56700 3453.0
1.56900 3434.0
1.57100 3540.0
1.57300 3418.0
1.57500 3413.0
1.57700 3238.0
1.57900 3307.0
1.58100 3217.0
1.58300 3124.0
1.58500 3207.0
1.58700 3026.0
1.58900 3073.0
1.59100 2884.0
1.59300 3064.0
1.59500 2890.0
1.59700 2879.0
1.59900 2854.0
1.60100 2913.0
1.60300 2841.0
1.60500 2675.0
1.60700 2639.0
1.60900 2504.0
1.61100 2434.0
1.61300 2450.0
1.61500 2461.0
1.61700 2365.0
1.61900 2307.0
1.62100 2259.0
1.62300 2117.0
1.62500 2002.0
1.62700 2045.0
1.62900 1968.0
1.63100 1958.0
1.63300 1863.0
1.63500 1757.0
1.63700 1700.0
1.63900 1706.0
1.64100 1666.0
1.64300 1560.0
1.64500 1600.0
1.64700 1582.0
1.64900 1571.0
1.65100 1490.0
1.65300 1507.0
1.65500 1474.0
1.65700 1473.0
1.65900 1445.0
1.66100 1404.0
1.66300 1448.0
1.66500 1382.0
1.66700 1428.0
1.66900 1376.0
1.67100 1390.0
1.67300 1331.0
1.67500 1354.0
1.67700 1283.0
1.67900 1226.0
1.68100 1299.0
1.68300 1246.0
1.68500 1211.0
1.68700 1095.0
1.68900 1121.0
1.69100 1115.0
1.69300 1112.0
1.69500 1064.0
1.69700 999.0
1.69900 936.0
1.70100 926.0
1.70300 929.0
1.70500 945.0
1.70700 855.0
1.70900 881.0
1.71100 777.0
1.71300 809.0
1.71500 762.0
1.71700 851.0
1.71900 765.0
1.72100 781.0
1.72300 810.0
1.72500 777.0
1.72700 783.0
1.72900 804.0
1.73100 763.0
1.73300 801.0
1.73500 735.0
1.73700 783.0
1.73900 846.0
1.74100 819.0
1.74300 806.0
1.74500 830.0
1.74700 793.0
1.74900 796.0
1.75100 795.0
1.75300 818.0
1.75500 808.0
1.75700 769.0
1.75900 769.0
1.76100 751.0
1.76300 802.0
1.76500 718.0
1.76700 737.0
1.76900 661.0
1.77100 680.0
1.77300 721.0
1.77500 691.0
1.77700 699.0
1.77900 671.0
1.78100 679.0
1.78300 674.0
1.78500 693.0
1.78700 638.0
1.78900 678.0
1.79100 665.0
1.79300 741.0
1.79500 688.0
1.79700 711.0
1.79900 726.0
1.80100 781.0
1.80300 752.0
1.80500 749.0
1.80700 764.0
1.80900 800.0
1.81100 833.0
1.81300 833.0
1.81500 825.0
1.81700 869.0
1.81900 845.0
1.82100 909.0
1.82300 864.0
1.82500 921.0
1.82700 920.0
1.82900 925.0
1.83100 968.0
1.83300 854.0
1.83500 870.0
1.83700 1005.0
1.83900 924.0
1.84100 948.0
1.84300 939.0
1.84500 920.0
1.84700 883.0
1.84900 867.0
1.85100 868.0
1.85300 818.0
1.85500 876.0
1.85700 917.0
1.85900 941.0
1.86100 991.0
1.86300 932.0
1.86500 995.0
1.86700 963.0
1.86900 1009.0
1.87100 964.0
1.87300 1007.0
1.87500 965.0
1.87700 1015.0
1.87900 1037.0
1.88100 1026.0
1.88300 1063.0
1.88500 1060.0
1.88700 1064.0
1.88900 1188.0
1.89100 1126.0
1.89300 1196.0
1.89500 1194.0
1.89700 1208.0
1.89900 1204.0
1.90100 1242.0
1.90300 1232.0
1.90500 1267.0
1.90700 1249.0
1.90900 1290.0
1.91100 1243.0
1.91300 1252.0
1.91500 1289.0
1.91700 1283.0
1.91900 1246.0
1.92100 1210.0
1.92300 1289.0
1.92500 1270.0
1.92700 1244.0
1.92900 1236.0
1.93100 1234.0
1.93300 1284.0
1.93500 1237.0
1.93700 1253.0
1.93900 1219.0
1.94100 1302.0
1.94300 1327.0
1.94500 1304.0
1.94700 1276.0
1.94900 1278.0
1.95100 1327.0
1.95300 1306.0
1.95500 1352.0
1.95700 1358.0
1.95900 1325.0
1.96100 1359.0
1.96300 1358.0
1.96500 1439.0
1.96700 1393.0
1.96900 1392.0
1.97100 1458.0
1.97300 1430.0
1.97500 1483.0
1.97700 1415.0
1.97900 1439.0
1.98100 1509.0
1.98300 1500.0
1.98500 1491.0
1.98700 1537.0
1.98900 1434.0
1.99100 1512.0
1.99300 1503.0
1.99500 1484.0
1.99700 1518.0
1.99900 1502.0
2.00100 1419.0
2.00300 1455.0
2.00500 1385.0
2.00700 1434.0
2.00900 1361.0
2.01100 1397.0
2.01300 1451.0
2.01500 1497.0
2.01700 1344.0
2.01900 1368.0
2.02100 1392.0
2.02300 1323.0
2.02500 1410.0
2.02700 1405.0
2.02900 1436.0
2.03100 1319.0
2.03300 1376.0
2.03500 1394.0
2.03700 1390.0
2.03900 1369.0
2.04100 1514.0
2.04300 1355.0
2.04500 1466.0
2.04700 1393.0
2.04900 1452.0
2.05100 1421.0
2.05300 1474.0
2.05500 1457.0
2.05700 1500.0
2.05900 1449.0
2.06100 1522.0
2.06300 1449.0
2.06500 1413.0
2.06700 1464.0
2.06900 1563.0
2.07100 1455.0
2.07300 1433.0
2.07500 1452.0
2.07700 1464.0
2.07900 1445.0
2.08100 1400.0
2.08300 1389.0
2.08500 1369.0
2.08700 1373.0
2.08900 1353.0
2.09100 1327.0
2.09300 1358.0
2.09500 1352.0
2.09700 1292.0
2.09900 1279.0
2.10100 1273.0
2.10300 1197.0
2.10500 1235.0
2.10700 1204.0
2.10900 1293.0
2.11100 1230.0
2.11300 1229.0
2.11500 1220.0
2.11700 1183.0
2.11900 1213.0
2.12100 1249.0
2.12300 1154.0
2.12500 1202.0
2.12700 1304.0
2.12900 1210.0
2.13100 1233.0
2.13300 1205.0
2.13500 1172.0
2.13700 1278.0
2.13900 1203.0
2.14100 1325.0
2.14300 1259.0
2.14500 1216.0
2.14700 1251.0
2.14900 1181.0
2.15100 1212.0
2.15300 1150.0
2.15500 1171.0
2.15700 1081.0
2.15900 1161.0
2.16100 1138.0
2.16300 1146.0
2.16500 1098.0
2.16700 1094.0
2.16900 1080.0
2.17100 1067.0
2.17300 1031.0
2.17500 1003.0
2.17700 967.0
2.17900 976.0
2.18100 957.0
2.18300 936.0
2.18500 951.0
2.18700 920.0
2.18900 910.0
2.19100 904.0
2.19300 900.0
2.19500 914.0
2.19700 946.0
2.19900 827.0
2.20100 920.0
2.20300 890.0
2.20500 909.0
2.20700 888.0
2.20900 857.0
2.21100 868.0
2.21300 863.0
2.21500 906.0
2.21700 842.0
2.21900 911.0
2.22100 828.0
2.22300 777.0
2.22500 874.0
2.22700 841.0
2.22900 863.0
2.23100 785.0
2.23300 796.0
2.23500 779.0
2.23700 768.0
2.23900 767.0
2.24100 753.0
2.24300 710.0
2.24500 702.0
2.24700 709.0
2.24900 659.0
2.25100 709.0
2.25300 639.0
2.25500 626.0
2.25700 668.0
2.25900 625.0
2.26100 601.0
2.26300 604.0
2.26500 592.0
2.26700 606.0
2.26900 598.0
2.27100 588.0
2.27300 527.0
2.27500 593.0
2.27700 591.0
2.27900 574.0
2.28100 575.0
2.28300 552.0
2.28500 553.0
2.28700 511.0
2.28900 551.0
2.29100 561.0
2.29300 556.0
2.29500 559.0
2.29700 569.0
2.29900 528.0
2.30100 523.0
2.30300 505.0
2.30500 530.0
2.30700 517.0
2.30900 516.0
2.31100 464.0
2.31300 495.0
2.31500 467.0
2.31700 429.0
2.31900 457.0
2.32100 453.0
2.32300 462.0
2.32500 420.0
2.32700 437.0
2.32900 414.0
2.33100 428.0
2.33300 405.0
2.33500 440.0
2.33700 374.0
2.33900 417.0
2.34100 354.0
2.34300 359.0
2.34500 386.0
2.34700 329.0
2.34900 366.0
2.35100 327.0
2.35300 334.0
2.35500 344.0
2.35700 321.0
2.35900 353.0
2.36100 341.0
2.36300 328.0
2.36500 292.0
2.36700 337.0
2.36900 329.0
2.37100 320.0
2.37300 287.0
2.37500 285.0
2.37700 258.0
2.37900 302.0
2.38100 302.0
2.38300 334.0
2.38500 286.0
2.38700 303.0
2.38900 320.0
2.39100 263.0
2.39300 264.0
2.39500 278.0
2.39700 293.0
2.39900 269.0
2.40100 278.0
2.40300 269.0
2.40500 243.0
2.40700 274.0
2.40900 270.0
2.41100 277.0
2.41300 229.0
2.41500 230.0
2.41700 223.0
2.41900 232.0
2.42100 204.0
2.42300 204.0
2.42500 201.0
2.42700 185.0
2.42900 215.0
2.43100 207.0
2.43300 182.0
2.43500 211.0
2.43700 174.0
2.43900 161.0
2.44100 156.0
2.44300 145.0
2.44500 160.0
2.44700 155.0
2.44900 158.0
2.45100 164.0
2.45300 133.0
2.45500 172.0
2.45700 148.0
2.45900 146.0
2.46100 160.0
2.46300 151.0
2.46500 161.0
2.46700 160.0
2.46900 135.0
2.47100 148.0
2.47300 146.0
2.47500 172.0
2.47700 160.0
2.47900 151.0
2.48100 153.0
2.48300 152.0
2.48500 148.0
2.48700 122.0
2.48900 173.0
2.49100 122.0
2.49300 138.0
2.49500 126.0
2.49700 142.0
2.49900 111.0
2.50100 131.0
2.50300 122.0
2.50500 107.0
2.50700 108.0
2.50900 114.0
2.51100 92.0
2.51300 105.0
2.51500 93.0
2.51700 114.0
2.51900 93.0
2.52100 97.0
2.52300 81.0
2.52500 96.0
2.52700 94.0
2.52900 69.0
2.53100 84.0
2.53300 99.0
2.53500 83.0
2.53700 94.0
2.53900 82.0
2.54100 105.0
2.54300 81.0
2.54500 101.0
2.54700 83.0
2.54900 69.0
2.55100 98.0
2.55300 88.0
2.55500 106.0
2.55700 94.0
2.55900 99.0
2.56100 78.0
2.56300 100.0
2.56500 100.0
2.56700 103.0
2.56900 97.0
2.57100 115.0
2.57300 102.0
2.57500 100.0
2.57700 104.0
2.57900 97.0
2.58100 88.0
2.58300 96.0
2.58500 105.0
2.58700 110.0
2.58900 95.0
2.59100 110.0
2.59300 87.0
2.59500 83.0
2.59700 86.0
2.59900 91.0
2.60100 78.0
2.60300 92.0
2.60500 73.0
2.60700 67.0
2.60900 72.0
2.61100 61.0
2.61300 77.0
2.61500 75.0
2.61700 59.0
2.61900 82.0
2.62100 74.0
2.62300 79.0
2.62500 77.0
2.62700 89.0
2.62900 87.0
2.63100 83.0
2.63300 85.0
2.63500 93.0
2.63700 77.0
2.63900 81.0
2.64100 96.0
2.64300 77.0
2.64500 96.0
2.64700 89.0
2.64900 92.0
2.65100 99.0
2.65300 96.0
2.65500 89.0
2.65700 100.0
2.65900 91.0
2.66100 89.0
2.66300 117.0
2.66500 102.0
2.66700 104.0
2.66900 89.0
2.67100 112.0
2.67300 80.0
2.67500 101.0
2.67700 99.0
2.67900 84.0
2.68100 98.0
2.68300 88.0
2.68500 86.0
2.68700 74.0
2.68900 88.0
2.69100 86.0
2.69300 73.0
2.69500 79.0
2.69700 69.0
2.69900 71.0
2.70100 79.0
2.70300 87.0
2.70500 77.0
2.70700 84.0
2.70900 80.0
2.71100 79.0
2.71300 82.0
2.71500 84.0
2.71700 80.0
2.71900 81.0
2.72100 90.0
2.72300 95.0
2.72500 72.0
2.72700 85.0
2.72900 90.0
2.73100 74.0
2.73300 96.0
2.73500 87.0
2.73700 78.0
2.73900 86.0
2.74100 105.0
2.74300 105.0
2.74500 103.0
2.74700 101.0
2.74900 106.0
2.75100 102.0
2.75300 85.0
2.75500 96.0
2.75700 93.0
2.75900 90.0
2.76100 105.0
2.76300 94.0
2.76500 107.0
2.76700 96.0
2.76900 89.0
2.77100 97.0
2.77300 92.0
2.77500 85.0
2.77700 67.0
2.77900 92.0
2.78100 77.0
2.78300 90.0
2.78500 80.0
2.78700 76.0
2.78900 63.0
2.79100 69.0
2.79300 69.0
2.79500 74.0
2.79700 70.0
2.79900 76.0
2.80100 72.0
2.80300 78.0
2.80500 101.0
2.80700 82.0
2.80900 78.0
2.81100 87.0
2.81300 85.0
2.81500 106.0
2.81700 89.0
2.81900 82.0
2.82100 79.0
2.82300 93.0
2.82500 77.0
2.82700 75.0
2.82900 83.0
2.83100 107.0
2.83300 85.0
2.83500 95.0
2.83700 91.0
2.83900 97.0
2.84100 101.0
2.84300 89.0
2.84500 96.0
2.84700 97.0
2.84900 76.0
2.85100 85.0
2.85300 81.0
2.85500 69.0
2.85700 76.0
2.85900 74.0
2.86100 92.0
2.86300 56.0
2.86500 76.0
2.86700 79.0
2.86900 66.0
2.87100 57.0
2.87300 66.0
2.87500 70.0
2.87700 81.0
2.87900 78.0
2.88100 67.0
2.88300 82.0
2.88500 65.0
2.88700 70.0
2.88900 74.0
2.89100 64.0
2.89300 65.0
2.89500 55.0
2.89700 73.0
2.89900 66.0
2.90100 68.0
2.90300 64.0
2.90500 70.0
2.90700 68.0
2.90900 60.0
2.91100 72.0
2.91300 91.0
2.91500 83.0
2.91700 57.0
2.91900 78.0
2.92100 64.0
2.92300 64.0
2.92500 66.0
2.92700 51.0
2.92900 74.0
2.93100 62.0
2.93300 58.0
2.93500 58.0
2.93700 62.0
2.93900 48.0
2.94100 52.0
2.94300 50.0
2.94500 54.0
2.94700 68.0
2.94900 39.0
2.95100 39.0
2.95300 46.0
2.95500 36.0
2.95700 49.0
2.95900 37.0
2.96100 42.0
2.96300 48.0
2.96500 28.0
2.96700 40.0
2.96900 37.0
2.97100 47.0
2.97300 38.0
2.97500 33.0
2.97700 46.0
2.97900 44.0
2.98100 51.0
2.98300 56.0
2.98500 42.0
2.98700 38.0
2.98900 43.0
2.99100 41.0
2.99300 37.0
2.99500 30.0
2.99700 31.0
2.99900 44.0
3.00100 25.0
3.00300 44.0
3.00500 43.0
3.00700 42.0
3.00900 28.0
3.01100 47.0
3.01300 30.0
3.01500 22.0
3.01700 19.0
3.01900 28.0
3.02100 33.0
3.02300 40.0
3.02500 29.0
3.02700 26.0
3.02900 24.0
3.03100 21.0
3.03300 20.0
3.03500 22.0
3.03700 14.0
3.03900 15.0
3.04100 19.0
3.04300 19.0
3.04500 19.0
3.04700 21.0
3.04900 11.0
3.05100 13.0
3.05300 16.0
3.05500 14.0
3.05700 17.0
3.05900 13.0
3.06100 13.0
3.06300 11.0
3.06500 13.0
3.06700 18.0
3.06900 16.0
3.07100 14.0
3.07300 15.0
3.07500 8.0
3.07700 13.0
3.07900 11.0
3.08100 16.0
3.08300 12.0
3.08500 10.0
3.08700 15.0
3.08900 11.0
3.09100 11.0
3.09300 19.0
3.09500 11.0
3.09700 12.0
3.09900 12.0
3.10100 7.0
3.10300 15.0
3.10500 6.0
3.10700 6.0
3.10900 6.0
3.11100 4.0
3.11300 5.0
3.11500 4.0
3.11700 7.0
3.11900 3.0
3.12100 4.0
3.12300 2.0
3.12500 5.0
3.12700 2.0
3.12900 6.0
3.13100 5.0
3.13300 4.0
3.13500 3.0
3.13700 1.0
3.13900 0.0
3.14100 0.0
3.14300 2.0
3.14500 2.0
3.14700 1.0
3.14900 0.0
3.15100 3.0
3.15300 2.0
3.15500 2.0
3.15700 1.0
3.15900 1.0
3.16100 1.0
3.16300 2.0
3.16500 5.0
3.16700 2.0
3.16900 3.0
3.17100 3.0
3.17300 1.0
3.17500 1.0
3.17700 4.0
3.17900 3.0
3.18100 5.0
3.18300 5.0
3.18500 1.0
3.18700 1.0
3.18900 3.0
3.19100 6.0
3.19300 2.0
3.19500 6.0
3.19700 7.0
3.19900 3.0
3.20100 3.0
3.20300 3.0
3.20500 3.0
3.20700 6.0
3.20900 2.0
3.21100 5.0
3.21300 3.0
3.21500 1.0
3.21700 6.0
3.21900 2.0
3.22100 4.0
3.22300 0.0
3.22500 8.0
3.22700 3.0
3.22900 3.0
3.23100 5.0
3.23300 3.0
3.23500 1.0
3.23700 1.0
3.23900 2.0
3.24100 2.0
3.24300 1.0
3.24500 1.0
3.24700 2.0
3.24900 5.0
3.25100 4.0
3.25300 4.0
3.25500 10.0
3.25700 6.0
3.25900 6.0
3.26100 12.0
3.26300 8.0
3.26500 5.0
3.26700 6.0
3.26900 5.0
3.27100 7.0
3.27300 7.0
3.27500 10.0
3.27700 10.0
3.27900 8.0
3.28100 6.0
3.28300 6.0
3.28500 9.0
3.28700 15.0
3.28900 9.0
3.29100 19.0
3.29300 11.0
3.29500 11.0
3.29700 11.0
3.29900 17.0
3.30100 16.0
3.30300 9.0
3.30500 18.0
3.30700 10.0
3.30900 17.0
3.31100 14.0
3.31300 9.0
3.31500 12.0
3.31700 12.0
3.31900 8.0
3.32100 10.0
3.32300 17.0
3.32500 13.0
3.32700 9.0
3.32900 10.0
3.33100 11.0
3.33300 9.0
3.33500 15.0
3.33700 11.0
3.33900 19.0
3.34100 9.0
3.34300 16.0
3.34500 25.0
3.34700 14.0
3.34900 21.0
3.35100 15.0
3.35300 20.0
3.35500 20.0
3.35700 20.0
3.35900 15.0
3.36100 21.0
3.36300 25.0
3.36500 15.0
3.36700 26.0
3.36900 27.0
3.37100 28.0
3.37300 26.0
3.37500 21.0
3.37700 22.0
3.37900 25.0
3.38100 22.0
3.38300 15.0
3.38500 23.0
3.38700 28.0
3.38900 29.0
3.39100 32.0
3.39300 26.0
3.39500 22.0
3.39700 19.0
3.39900 26.0
3.40100 33.0
3.40300 20.0
3.40500 26.0
3.40700 31.0
3.40900 22.0
3.41100 25.0
3.41300 23.0
3.41500 22.0
3.41700 23.0
3.41900 16.0
3.42100 26.0
3.42300 24.0
3.42500 31.0
3.42700 26.0
3.42900 33.0
3.43100 37.0
3.43300 32.0
3.43500 26.0
3.43700 31.0
3.43900 23.0
3.44100 27.0
3.44300 39.0
3.44500 46.0
3.44700 32.0
3.44900 39.0
3.45100 44.0
3.45300 37.0
3.45500 22.0
3.45700 40.0
3.45900 31.0
3.46100 39.0
3.46300 29.0
3.46500 36.0
3.46700 41.0
3.46900 41.0
3.47100 38.0
3.47300 25.0
3.47500 32.0
3.47700 45.0
3.47900 23.0
3.48100 39.0
3.48300 26.0
3.48500 42.0
3.48700 35.0
3.48900 28.0
3.49100 36.0
3.49300 30.0
3.49500 28.0
3.49700 35.0
3.49900 44.0
3.50100 34.0
3.50300 25.0
3.50500 23.0
3.50700 27.0
3.50900 37.0
3.51100 27.0
3.51300 30.0
3.51500 35.0
3.51700 39.0
3.51900 26.0
3.52100 41.0
3.52300 42.0
3.52500 28.0
3.52700 47.0
3.52900 39.0
3.53100 46.0
3.53300 53.0
3.53500 30.0
3.53700 36.0
3.53900 36.0
3.54100 48.0
3.54300 38.0
3.54500 31.0
3.54700 39.0
3.54900 45.0
3.55100 35.0
3.55300 40.0
3.55500 49.0
3.55700 47.0
3.55900 42.0
3.56100 40.0
3.56300 41.0
3.56500 34.0
3.56700 34.0
3.56900 42.0
3.57100 42.0
3.57300 32.0
3.57500 42.0
3.57700 37.0
3.57900 45.0
3.58100 28.0
3.58300 42.0
3.58500 37.0
3.58700 31.0
3.58900 34.0
3.59100 30.0
3.59300 24.0
3.59500 35.0
3.59700 25.0
3.59900 35.0
3.60100 45.0
3.60300 36.0
3.60500 41.0
3.60700 46.0
3.60900 52.0
3.61100 33.0
3.61300 36.0
3.61500 32.0
3.61700 44.0
3.61900 46.0
3.62100 46.0
3.62300 39.0
3.62500 39.0
3.62700 47.0
3.62900 33.0
3.63100 34.0
3.63300 56.0
3.63500 53.0
3.63700 51.0
3.63900 38.0
3.64100 43.0
3.64300 39.0
3.64500 54.0
3.64700 34.0
3.64900 32.0
3.65100 47.0
3.65300 26.0
3.65500 31.0
3.65700 28.0
3.65900 42.0
3.66100 31.0
3.66300 28.0
3.66500 32.0
3.66700 30.0
3.66900 31.0
3.67100 37.0
3.67300 30.0
3.67500 29.0
3.67700 44.0
3.67900 38.0
3.68100 42.0
3.68300 33.0
3.68500 21.0
3.68700 37.0
3.68900 37.0
3.69100 31.0
3.69300 33.0
3.69500 30.0
3.69700 30.0
3.69900 27.0
3.70100 28.0
3.70300 33.0
3.70500 34.0
3.70700 39.0
3.70900 29.0
3.71100 25.0
3.71300 40.0
3.71500 38.0
3.71700 36.0
3.71900 42.0
3.72100 40.0
3.72300 27.0
3.72500 36.0
3.72700 31.0
3.72900 38.0
3.73100 22.0
3.73300 25.0
3.73500 32.0
3.73700 31.0
3.73900 25.0
3.74100 21.0
3.74300 36.0
3.74500 26.0
3.74700 30.0
3.74900 21.0
3.75100 36.0
3.75300 29.0
3.75500 25.0
3.75700 24.0
3.75900 29.0
3.76100 29.0
3.76300 32.0
3.76500 26.0
3.76700 22.0
3.76900 21.0
3.77100 22.0
3.77300 21.0
3.77500 29.0
3.77700 20.0
3.77900 21.0
3.78100 29.0
3.78300 16.0
3.78500 29.0
3.78700 29.0
3.78900 30.0
3.79100 21.0
3.79300 29.0
3.79500 19.0
3.79700 23.0
3.79900 22.0
3.80100 32.0
3.80300 23.0
3.80500 34.0
3.80700 19.0
3.80900 34.0
3.81100 28.0
3.81300 27.0
3.81500 24.0
3.81700 14.0
3.81900 22.0
3.82100 30.0
3.82300 12.0
3.82500 21.0
3.82700 17.0
3.82900 29.0
3.83100 27.0
3.83300 19.0
3.83500 14.0
3.83700 21.0
3.83900 24.0
3.84100 25.0
3.84300 23.0
3.84500 17.0
3.84700 19.0
3.84900 17.0
3.85100 16.0
3.85300 15.0
3.85500 14.0
3.85700 19.0
3.85900 31.0
3.86100 21.0
3.86300 15.0
3.86500 21.0
3.86700 15.0
3.86900 19.0
3.87100 23.0
3.87300 16.0
3.87500 17.0
3.87700 21.0
3.87900 17.0
3.88100 19.0
3.88300 24.0
3.88500 18.0
3.88700 20.0
3.88900 18.0
3.89100 22.0
3.89300 21.0
3.89500 20.0
3.89700 21.0
3.89900 16.0
3.90100 12.0
3.90300 21.0
3.90500 15.0
3.90700 21.0
3.90900 11.0
3.91100 19.0
3.91300 12.0
3.91500 18.0
3.91700 12.0
3.91900 21.0
3.92100 11.0
3.92300 7.0
3.92500 13.0
3.92700 14.0
3.92900 15.0
3.93100 12.0
3.93300 5.0
3.93500 10.0
3.93700 11.0
3.93900 12.0
3.94100 15.0
3.94300 12.0
3.94500 9.0
3.94700 14.0
3.94900 15.0
3.95100 11.0
3.95300 17.0
3.95500 18.0
3.95700 14.0
3.95900 5.0
3.96100 20.0
3.96300 4.0
3.96500 12.0
3.96700 12.0
3.96900 14.0
3.97100 10.0
3.97300 24.0
3.97500 14.0
3.97700 10.0
3.97900 18.0
3.98100 19.0
3.98300 9.0
3.98500 13.0
3.98700 10.0
3.98900 14.0
3.99100 12.0
3.99300 8.0
3.99500 8.0
3.99700 9.0
3.99900 12.0
4.00100 8.0
4.00300 9.0
4.00500 10.0
4.00700 12.0
4.00900 11.0
4.01100 11.0
4.01300 9.0
4.01500 10.0
4.01700 8.0
4.01900 6.0
4.02100 4.0
4.02300 5.0
4.02500 8.0
4.02700 7.0
4.02900 4.0
4.03100 11.0
4.03300 6.0
4.03500 14.0
4.03700 10.0
4.03900 9.0
4.04100 3.0
4.04300 4.0
4.04500 11.0
4.04700 5.0
4.04900 12.0
4.05100 16.0
4.05300 9.0
4.05500 11.0
4.05700 11.0
4.05900 6.0
4.06100 5.0
4.06300 10.0
4.06500 12.0
4.06700 9.0
4.06900 8.0
4.07100 15.0
4.07300 11.0
4.07500 12.0
4.07700 5.0
4.07900 6.0
4.08100 10.0
4.08300 9.0
4.08500 4.0
4.08700 2.0
4.08900 4.0
4.09100 9.0
4.09300 4.0
4.09500 7.0
4.09700 6.0
4.09900 6.0
4.10100 8.0
4.10300 6.0
4.10500 7.0
4.10700 4.0
4.10900 6.0
4.11100 2.0
4.11300 4.0
4.11500 6.0
4.11700 3.0
4.11900 2.0
4.12100 4.0
4.12300 10.0
4.12500 2.0
4.12700 6.0
4.12900 2.0
4.13100 5.0
4.13300 7.0
4.13500 5.0
4.13700 2.0
4.13900 2.0
4.14100 6.0
4.14300 7.0
4.14500 7.0
4.14700 6.0
4.14900 5.0
4.15100 4.0
4.15300 7.0
4.15500 6.0
4.15700 10.0
4.15900 3.0
4.16100 3.0
4.16300 4.0
4.16500 5.0
4.16700 6.0
4.16900 1.0
4.17100 5.0
4.17300 2.0
4.17500 1.0
4.17700 3.0
4.17900 6.0
4.18100 4.0
4.18300 3.0
4.18500 3.0
4.18700 2.0
4.18900 2.0
4.19100 4.0
4.19300 4.0
4.19500 2.0
4.19700 10.0
4.19900 3.0
4.20100 5.0
4.20300 4.0
4.20500 4.0
4.20700 4.0
4.20900 5.0
4.21100 5.0
4.21300 4.0
4.21500 2.0
4.21700 7.0
4.21900 6.0
4.22100 5.0
4.22300 2.0
4.22500 3.0
4.22700 7.0
4.22900 6.0
4.23100 12.0
4.23300 3.0
4.23500 9.0
4.23700 5.0
4.23900 7.0
4.24100 3.0
4.24300 5.0
4.24500 5.0
4.24700 6.0
4.24900 3.0
4.25100 3.0
4.25300 4.0
4.25500 4.0
4.25700 8.0
4.25900 4.0
4.26100 3.0
4.26300 2.0
4.26500 3.0
4.26700 3.0
4.26900 3.0
4.27100 4.0
4.27300 6.0
4.27500 1.0
4.27700 3.0
4.27900 6.0
4.28100 3.0
4.28300 4.0
4.28500 2.0
4.28700 2.0
4.28900 2.0
4.29100 2.0
4.29300 1.0
4.29500 2.0
4.29700 1.0
4.29900 8.0
4.30100 2.0
4.30300 3.0
4.30500 3.0
4.30700 8.0
4.30900 3.0
4.31100 2.0
4.31300 1.0
4.31500 3.0
4.31700 4.0
4.31900 3.0
4.32100 3.0
4.32300 7.0
4.32500 5.0
4.32700 2.0
4.32900 4.0
4.33100 6.0
4.33300 5.0
4.33500 3.0
4.33700 4.0
4.33900 3.0
4.34100 4.0
4.34300 3.0
4.34500 9.0
4.34700 6.0
4.34900 6.0
4.35100 2.0
4.35300 6.0
4.35500 1.0
4.35700 0.0
4.35900 2.0
4.36100 1.0
4.36300 4.0
4.36500 3.0
4.36700 1.0
4.36900 3.0
4.37100 1.0
4.37300 1.0
4.37500 2.0
4.37700 5.0
4.37900 2.0
4.38100 1.0
4.38300 0.0
4.38500 0.0
4.38700 3.0
4.38900 2.0
4.39100 1.0
4.39300 4.0
4.39500 3.0
4.39700 4.0
4.39900 2.0
4.40100 6.0
4.40300 8.0
4.40500 6.0
4.40700 3.0
4.40900 5.0
4.41100 1.0
4.41300 2.0
4.41500 6.0
4.41700 5.0
4.41900 3.0
4.42100 7.0
4.42300 2.0
4.42500 4.0
4.42700 6.0
4.42900 3.0
4.43100 3.0
4.43300 4.0
4.43500 0.0
4.43700 5.0
4.43900 2.0
4.44100 1.0
4.44300 2.0
4.44500 6.0
4.44700 0.0
4.44900 1.0
4.45100 1.0
4.45300 0.0
4.45500 2.0
4.45700 0.0
4.45900 4.0
4.46100 2.0
4.46300 1.0
4.46500 1.0
4.46700 2.0
4.46900 1.0
4.47100 3.0
4.47300 4.0
4.47500 7.0
4.47700 2.0
4.47900 0.0
4.48100 4.0
4.48300 4.0
4.48500 3.0
4.48700 2.0
4.48900 4.0
4.49100 6.0
4.49300 2.0
4.49500 4.0
4.49700 2.0
4.49900 5.0
4.50100 4.0
4.50300 3.0
4.50500 1.0
4.50700 1.0
4.50900 3.0
4.51100 3.0
4.51300 2.0
4.51500 7.0
4.51700 1.0
4.51900 1.0
4.52100 2.0
4.52300 3.0
4.52500 6.0
4.52700 2.0
4.52900 3.0
4.53100 4.0
4.53300 1.0
4.53500 0.0
4.53700 3.0
4.53900 5.0
4.54100 3.0
4.54300 1.0
4.54500 1.0
4.54700 2.0
4.54900 1.0
4.55100 1.0
4.55300 1.0
4.55500 2.0
4.55700 0.0
4.55900 2.0
4.56100 1.0
4.56300 0.0
4.56500 3.0
4.56700 0.0
4.56900 1.0
4.57100 1.0
4.57300 2.0
4.57500 2.0
4.57700 3.0
4.57900 1.0
4.58100 3.0
4.58300 4.0
4.58500 4.0
4.58700 3.0
4.58900 3.0
4.59100 3.0
4.59300 3.0
4.59500 3.0
4.59700 2.0
4.59900 0.0
4.60100 3.0
4.60300 5.0
4.60500 3.0
4.60700 5.0
4.60900 2.0
4.61100 3.0
4.61300 3.0
4.61500 3.0
4.61700 8.0
4.61900 5.0
4.62100 4.0
4.62300 1.0
4.62500 2.0
4.62700 1.0
4.62900 2.0
4.63100 2.0
4.63300 2.0
4.63500 1.0
4.63700 0.0
4.63900 1.0
4.64100 0.0
4.64300 1.0
4.64500 3.0
4.64700 0.0
4.64900 1.0
4.65100 3.0
4.65300 3.0
4.65500 2.0
4.65700 3.0
4.65900 1.0
4.66100 6.0
4.66300 2.0
4.66500 0.0
4.66700 0.0
4.66900 1.0
4.67100 2.0
4.67300 3.0
4.67500 2.0
4.67700 7.0
4.67900 2.0
4.68100 0.0
4.68300 2.0
4.68500 1.0
4.68700 4.0
4.68900 1.0
4.69100 5.0
4.69300 2.0
4.69500 3.0
4.69700 3.0
4.69900 0.0
4.70100 4.0
4.70300 2.0
4.70500 3.0
4.70700 0.0
4.70900 0.0
4.71100 6.0
4.71300 2.0
4.71500 0.0
4.71700 2.0
4.71900 2.0
4.72100 2.0
4.72300 0.0
4.72500 3.0
4.72700 1.0
4.72900 1.0
4.73100 1.0
4.73300 3.0
4.73500 1.0
4.73700 1.0
4.73900 1.0
4.74100 1.0
4.74300 4.0
4.74500 2.0
4.74700 1.0
4.74900 0.0
4.75100 0.0
4.75300 1.0
4.75500 1.0
4.75700 0.0
4.75900 0.0
4.76100 3.0
4.76300 1.0
4.76500 3.0
4.76700 5.0
4.76900 5.0
4.77100 2.0
4.77300 1.0
4.77500 2.0
4.77700 3.0
4.77900 6.0
4.78100 3.0
4.78300 0.0
4.78500 0.0
4.78700 1.0
4.78900 3.0
4.79100 4.0
4.79300 3.0
4.79500 1.0
4.79700 5.0
4.79900 3.0
4.80100 2.0
4.80300 0.0
4.80500 3.0
4.80700 2.0
4.80900 2.0
4.81100 0.0
4.81300 0.0
4.81500 3.0
4.81700 2.0
4.81900 0.0
4.82100 0.0
4.82300 2.0
4.82500 1.0
4.82700 0.0
4.82900 3.0
4.83100 1.0
4.83300 2.0
4.83500 2.0
4.83700 0.0
4.83900 3.0
4.84100 2.0
4.84300 5.0
4.84500 4.0
4.84700 2.0
4.84900 2.0
4.85100 1.0
4.85300 4.0
4.85500 8.0
4.85700 5.0
4.85900 3.0
4.86100 2.0
4.86300 3.0
4.86500 5.0
4.86700 2.0
4.86900 3.0
4.87100 4.0
4.87300 5.0
4.87500 3.0
4.87700 4.0
4.87900 2.0
4.88100 2.0
4.88300 3.0
4.88500 2.0
4.88700 3.0
4.88900 2.0
4.89100 2.0
4.89300 1.0
4.89500 2.0
4.89700 2.0
4.89900 3.0
4.90100 4.0
4.90300 4.0
4.90500 4.0
4.90700 2.0
4.90900 2.0
4.91100 1.0
4.91300 3.0
4.91500 2.0
4.91700 2.0
4.91900 0.0
4.92100 1.0
4.92300 2.0
4.92500 3.0
4.92700 6.0
4.92900 5.0
4.93100 4.0
4.93300 1.0
4.93500 1.0
4.93700 4.0
4.93900 8.0
4.94100 1.0
4.94300 4.0
4.94500 2.0
4.94700 6.0
4.94900 5.0
4.95100 4.0
4.95300 2.0
4.95500 2.0
4.95700 0.0
4.95900 3.0
4.96100 3.0
4.96300 0.0
4.96500 2.0
4.96700 0.0
4.96900 3.0
4.97100 0.0
4.97300 4.0
4.97500 1.0
4.97700 4.0
4.97900 2.0
4.98100 4.0
4.98300 2.0
4.98500 0.0
4.98700 2.0
4.98900 4.0
4.99100 4.0
4.99300 5.0
4.99500 2.0
4.99700 0.0
4.99900 5.0
5.00100 1.0
5.00300 4.0
5.00500 2.0
5.00700 1.0
5.00900 1.0
5.01100 5.0
5.01300 3.0
5.01500 3.0
5.01700 1.0
5.01900 0.0
5.02100 4.0
5.02300 1.0
5.02500 3.0
5.02700 3.0
5.02900 4.0
5.03100 1.0
5.03300 1.0
5.03500 2.0
5.03700 3.0
5.03900 3.0
5.04100 3.0
5.04300 3.0
5.04500 1.0
5.04700 2.0
5.04900 4.0
5.05100 1.0
5.05300 4.0
5.05500 3.0
5.05700 1.0
5.05900 2.0
5.06100 1.0
5.06300 2.0
5.06500 4.0
5.06700 1.0
5.06900 2.0
5.07100 4.0
5.07300 3.0
5.07500 3.0
5.07700 2.0
5.07900 1.0
5.08100 2.0
5.08300 2.0
5.08500 0.0
5.08700 1.0
5.08900 1.0
5.09100 2.0
5.09300 3.0
5.09500 2.0
5.09700 2.0
5.09900 3.0
5.10100 3.0
5.10300 4.0
5.10500 2.0
5.10700 3.0
5.10900 3.0
5.11100 1.0
5.11300 2.0
5.11500 4.0
5.11700 2.0
5.11900 2.0
5.12100 3.0
5.12300 3.0
5.12500 4.0
5.12700 4.0
5.12900 3.0
5.13100 3.0
5.13300 1.0
5.13500 3.0
5.13700 5.0
5.13900 0.0
5.14100 1.0
5.14300 2.0
5.14500 3.0
5.14700 3.0
5.14900 2.0
5.15100 4.0
5.15300 2.0
5.15500 2.0
5.15700 0.0
5.15900 2.0
5.16100 0.0
5.16300 4.0
5.16500 1.0
5.16700 2.0
5.16900 0.0
5.17100 0.0
5.17300 3.0
5.17500 2.0
5.17700 3.0
5.17900 0.0
5.18100 4.0
5.18300 2.0
5.18500 1.0
5.18700 1.0
5.18900 2.0
5.19100 2.0
5.19300 1.0
5.19500 5.0
5.19700 2.0
5.19900 2.0
5.20100 1.0
5.20300 0.0
5.20500 3.0
5.20700 2.0
5.20900 1.0
5.21100 0.0
5.21300 1.0
5.21500 3.0
5.21700 3.0
5.21900 3.0
5.22100 0.0
5.22300 4.0
5.22500 2.0
5.22700 2.0
5.22900 1.0
5.23100 2.0
5.23300 0.0
5.23500 1.0
5.23700 3.0
5.23900 3.0
5.24100 2.0
5.24300 0.0
5.24500 4.0
5.24700 4.0
5.24900 1.0
5.25100 2.0
5.25300 2.0
5.25500 3.0
5.25700 1.0
5.25900 1.0
5.26100 2.0
5.26300 4.0
5.26500 0.0
5.26700 2.0
5.26900 3.0
5.27100 0.0
5.27300 2.0
5.27500 2.0
5.27700 0.0
5.27900 3.0
5.28100 1.0
5.28300 2.0
5.28500 1.0
5.28700 3.0
5.28900 1.0
5.29100 2.0
5.29300 3.0
5.29500 0.0
5.29700 2.0
5.29900 1.0
5.30100 1.0
5.30300 4.0
5.30500 1.0
5.30700 1.0
5.30900 2.0
5.31100 4.0
5.31300 2.0
5.31500 0.0
5.31700 0.0
5.31900 5.0
5.32100 2.0
5.32300 2.0
5.32500 1.0
5.32700 2.0
5.32900 2.0
5.33100 1.0
5.33300 1.0
5.33500 0.0
5.33700 2.0
5.33900 1.0
5.34100 1.0
5.34300 1.0
5.34500 1.0
5.34700 0.0
5.34900 1.0
5.35100 0.0
5.35300 2.0
5.35500 2.0
5.35700 1.0
5.35900 0.0
5.36100 1.0
5.36300 0.0
5.36500 2.0
5.36700 2.0
5.36900 1.0
5.37100 1.0
5.37300 1.0
5.37500 2.0
5.37700 1.0
5.37900 0.0
5.38100 1.0
5.38300 2.0
5.38500 1.0
5.38700 3.0
5.38900 3.0
5.39100 4.0
5.39300 1.0
5.39500 0.0
5.39700 3.0
5.39900 1.0
5.40100 0.0
5.40300 1.0
5.40500 0.0
5.40700 1.0
5.40900 2.0
5.41100 2.0
5.41300 0.0
5.41500 2.0
5.41700 2.0
5.41900 3.0
5.42100 2.0
5.42300 1.0
5.42500 0.0
5.42700 0.0
5.42900 0.0
5.43100 1.0
5.43300 1.0
5.43500 0.0
5.43700 1.0
5.43900 2.0
5.44100 2.0
5.44300 1.0
5.44500 1.0
5.44700 0.0
5.44900 1.0
5.45100 3.0
5.45300 0.0
5.45500 1.0
5.45700 2.0
5.45900 0.0
5.46100 5.0
5.46300 1.0
5.46500 1.0
5.46700 2.0
5.46900 0.0
5.47100 0.0
5.47300 3.0
5.47500 2.0
5.47700 1.0
5.47900 2.0
5.48100 2.0
5.48300 2.0
5.48500 3.0
5.48700 2.0
5.48900 3.0
5.49100 2.0
5.49300 3.0
5.49500 0.0
5.49700 2.0
5.49900 0.0
5.50100 1.0
5.50300 0.0
5.50500 0.0
5.50700 0.0
5.50900 2.0
5.51100 3.0
5.51300 1.0
5.51500 0.0
5.51700 0.0
5.51900 0.0
5.52100 0.0
5.52300 2.0
5.52500 0.0
5.52700 2.0
5.52900 1.0
5.53100 0.0
5.53300 0.0
5.53500 0.0
5.53700 4.0
5.53900 2.0
5.54100 1.0
5.54300 1.0
5.54500 4.0
5.54700 1.0
5.54900 2.0
5.55100 3.0
5.55300 0.0
5.55500 2.0
5.55700 1.0
5.55900 6.0
5.56100 2.0
5.56300 0.0
5.56500 5.0
5.56700 1.0
5.56900 0.0
5.57100 0.0
5.57300 2.0
5.57500 1.0
5.57700 0.0
5.57900 1.0
5.58100 0.0
5.58300 2.0
5.58500 0.0
5.58700 1.0
5.58900 1.0
5.59100 0.0
5.59300 1.0
5.59500 0.0
5.59700 0.0
5.59900 0.0
5.60100 0.0
5.60300 1.0
5.60500 0.0
5.60700 0.0
5.60900 0.0
5.61100 2.0
5.61300 1.0
5.61500 3.0
5.61700 0.0
5.61900 0.0
5.62100 1.0
5.62300 1.0
5.62500 0.0
5.62700 1.0
5.62900 1.0
5.63100 1.0
5.63300 0.0
5.63500 0.0
5.63700 1.0
5.63900 0.0
5.64100 1.0
5.64300 1.0
5.64500 2.0
5.64700 2.0
5.64900 3.0
5.65100 3.0
5.65300 0.0
5.65500 1.0
5.65700 0.0
5.65900 2.0
5.66100 3.0
5.66300 1.0
5.66500 2.0
5.66700 0.0
5.66900 0.0
5.67100 0.0
5.67300 2.0
5.67500 0.0
5.67700 1.0
5.67900 0.0
5.68100 0.0
5.68300 1.0
5.68500 0.0
5.68700 1.0
5.68900 0.0
5.69100 0.0
5.69300 1.0
5.69500 1.0
5.69700 0.0
5.69900 3.0
5.70100 1.0
5.70300 2.0
5.70500 0.0
5.70700 2.0
5.70900 0.0
5.71100 0.0
5.71300 0.0
5.71500 3.0
5.71700 1.0
5.71900 2.0
5.72100 0.0
5.72300 1.0
5.72500 0.0
5.72700 2.0
5.72900 0.0
5.73100 2.0
5.73300 0.0
5.73500 0.0
5.73700 0.0
5.73900 3.0
5.74100 0.0
5.74300 3.0
5.74500 2.0
5.74700 0.0
5.74900 1.0
5.75100 0.0
5.75300 0.0
5.75500 0.0
5.75700 1.0
5.75900 0.0
5.76100 1.0
5.76300 0.0
5.76500 0.0
5.76700 1.0
5.76900 0.0
5.77100 0.0
5.77300 1.0
5.77500 1.0
5.77700 0.0
5.77900 1.0
5.78100 0.0
5.78300 0.0
5.78500 0.0
5.78700 1.0
5.78900 0.0
5.79100 0.0
5.79300 0.0
5.79500 1.0
5.79700 0.0
5.79900 1.0
5.80100 2.0
5.80300 2.0
5.80500 0.0
5.80700 4.0
5.80900 0.0
5.81100 0.0
5.81300 1.0
5.81500 0.0
5.81700 1.0
5.81900 1.0
5.82100 2.0
5.82300 0.0
5.82500 1.0
5.82700 1.0
5.82900 1.0
5.83100 2.0
5.83300 1.0
5.83500 1.0
5.83700 1.0
5.83900 1.0
5.84100 0.0
5.84300 0.0
5.84500 1.0
5.84700 1.0
5.84900 1.0
5.85100 1.0
5.85300 0.0
5.85500 1.0
5.85700 1.0
5.85900 0.0
5.86100 0.0
5.86300 0.0
5.86500 1.0
5.86700 0.0
5.86900 1.0
5.87100 0.0
5.87300 0.0
5.87500 1.0
5.87700 0.0
5.87900 0.0
5.88100 3.0
5.88300 0.0
5.88500 1.0
5.88700 0.0
5.88900 2.0
5.89100 1.0
5.89300 0.0
5.89500 1.0
5.89700 0.0
5.89900 1.0
5.90100 2.0
5.90300 0.0
5.90500 0.0
5.90700 0.0
5.90900 1.0
5.91100 0.0
5.91300 0.0
5.91500 0.0
5.91700 0.0
5.91900 0.0
5.92100 0.0
5.92300 1.0
5.92500 1.0
5.92700 0.0
5.92900 1.0
5.93100 0.0
5.93300 0.0
5.93500 1.0
5.93700 3.0
5.93900 2.0
5.94100 1.0
5.94300 1.0
5.94500 1.0
5.94700 0.0
5.94900 0.0
5.95100 2.0
5.95300 1.0
5.95500 1.0
5.95700 2.0
5.95900 0.0
5.96100 0.0
5.96300 1.0
5.96500 0.0
5.96700 1.0
5.96900 0.0
5.97100 0.0
5.97300 0.0
5.97500 0.0
5.97700 0.0
5.97900 1.0
5.98100 1.0
5.98300 0.0
5.98500 2.0
5.98700 0.0
5.98900 1.0
5.99100 0.0
5.99300 3.0
5.99500 0.0
5.99700 0.0
5.99900 0.0

